Stretched exponential asymptotics for bases of triangular bootstrap percolation

In this paper, we study a bootstrap percolation process on the finite triangular grid $\mathfrak{T}_n$ of side length $n$. We say that a subset $\eta$ of points in $\mathfrak{T}_n$ percolates if the final configuration, starting from $\eta$, is the whole grid $\mathfrak{T}_n$. A basis of size $n$ is then a subset of points of $\mathfrak{T}_n$ of minimum cardinality which percolates. In this paper, we first prove that the generating function counting bases satisfies an algebraic differential equation. Then, by analysing a modified version of this equation, we prove that the number $t_n$ of bases of size $n$ exhibits a stretched exponential asymptotic behaviour. More precisely, we show that $t_n \sim c n!e^{\sqrt{12n}}n^{5/12}$, for some constant $c>0$. These bases were recently shown by the second author to be in bijection with $3$-permutations avoiding the patterns $(12, 12)$ and $(231, 312)$, so this represents to our knowledge the first proven example of an asymptotic stretched exponential appearing in the study of pattern avoiding permutations.

==> anc/Triangular_percolation_worksheet.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Triangle bases numbers computation\n",
    "In the following we compute initial terms of the generating function T for triangle bases, using the equations relating $T$ and $I$, the generating function for irreducible triangle bases\n",
    "\n",
    "$$T(z) = 1 + I(z)\\Delta T(z),$$\n",
    "$$T(z) = 1 + z + 3I(z)(\\Delta T(z)-1)-3I(z)^2\\Delta^2T(z) + I(z)^3\\Delta^3T(z).$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle T(t)= 1 +  t + 3 t^{2} + 16 t^{3} + 122 t^{4} + 1188 t^{5} + 13844 t^{6} + 185448 t^{7} + 2781348 t^{8} + 45868268 t^{9} + 821096828 t^{10} + 15804092592 t^{11} + 324709899276 t^{12} + 7081361097108 t^{13} + 163179784397820 t^{14} + 3958519452109912 t^{15} + 100778473796398524 t^{16} + 2685479696812698876 t^{17} + 74730576144446228604 t^{18} + 2167303872906674679936 t^{19} + O(t^{20})\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle T(t)= 1 +  t + 3 t^{2} + 16 t^{3} + 122 t^{4} + 1188 t^{5} + 13844 t^{6} + 185448 t^{7} + 2781348 t^{8} + 45868268 t^{9} + 821096828 t^{10} + 15804092592 t^{11} + 324709899276 t^{12} + 7081361097108 t^{13} + 163179784397820 t^{14} + 3958519452109912 t^{15} + 100778473796398524 t^{16} + 2685479696812698876 t^{17} + 74730576144446228604 t^{18} + 2167303872906674679936 t^{19} + O(t^{20})$"
      ],
      "text/plain": [
       "T(t)= 1 + t + 3*t^2 + 16*t^3 + 122*t^4 + 1188*t^5 + 13844*t^6 + 185448*t^7 + 2781348*t^8 + 45868268*t^9 + 821096828*t^10 + 15804092592*t^11 + 324709899276*t^12 + 7081361097108*t^13 + 163179784397820*t^14 + 3958519452109912*t^15 + 100778473796398524*t^16 + 2685479696812698876*t^17 + 74730576144446228604*t^18 + 2167303872906674679936*t^19 + O(t^20)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle I(t)= t +  t^{2} + 5 t^{3} + 39 t^{4} + 391 t^{5} + 4653 t^{6} + 63041 t^{7} + 948443 t^{8} + 15589463 t^{9} + 276809769 t^{10} + 5266186689 t^{11} + 106678768839 t^{12} + 2289895370935 t^{13} + 51880835220853 t^{14} + 1236635850956769 t^{15} + 30925988925030915 t^{16} + 809496501462803511 t^{17} + 22130967107764721985 t^{18} + 630753086549434224017 t^{19} + O(t^{20})\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle I(t)= t +  t^{2} + 5 t^{3} + 39 t^{4} + 391 t^{5} + 4653 t^{6} + 63041 t^{7} + 948443 t^{8} + 15589463 t^{9} + 276809769 t^{10} + 5266186689 t^{11} + 106678768839 t^{12} + 2289895370935 t^{13} + 51880835220853 t^{14} + 1236635850956769 t^{15} + 30925988925030915 t^{16} + 809496501462803511 t^{17} + 22130967107764721985 t^{18} + 630753086549434224017 t^{19} + O(t^{20})$"
      ],
      "text/plain": [
       "I(t)= t + t^2 + 5*t^3 + 39*t^4 + 391*t^5 + 4653*t^6 + 63041*t^7 + 948443*t^8 + 15589463*t^9 + 276809769*t^10 + 5266186689*t^11 + 106678768839*t^12 + 2289895370935*t^13 + 51880835220853*t^14 + 1236635850956769*t^15 + 30925988925030915*t^16 + 809496501462803511*t^17 + 22130967107764721985*t^18 + 630753086549434224017*t^19 + O(t^20)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "Tring.<t>=PowerSeriesRing(ZZ)\n",
    "t=Tring.0\n",
    "def delt(ser):\n",
    "    return derivative(t*ser,t)\n",
    "#T=R([1,1, 3, 16, 122, 1188, 13844, 185448, 2781348, 45868268])\n",
    "T=1+t+O(t)^2\n",
    "for i in range(500):\n",
    "    I=(T-1)/delt(T)\n",
    "    T=I^3*delt(delt(delt(T)))-3*I^2*delt(delt(T))+3*I*(delt(T)-1)+1+t\n",
    "pretty_print(LatexExpr(r\"T(t)=\"),T+O(t)^20)\n",
    "pretty_print(LatexExpr(r\"I(t)=\"),I+O(t)^20)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n",
    "\n",
    "# Empirical asymptotic analysis\n",
    "\n",
    "Next we estimate the ratio of successive terms, guessing that we have the form\n",
    "$$\\frac{t_{n+1}}{(n+1)t_{n}}=c_0+c_1n^{-1/2}+c_2n^{-1}+c_3n^{-3/2}+\\cdots+c_{14}n^{-7}+o\\left(n^{-7}\\right).$$\n",
    "We plot several estimates of the numbers $c_{0}$, $c_{1}$ and $c_{2}$, which seem to converge, strongly suggesting that our guess is correct, and giving conjectures for the exact values of $c_{0}$, $c_{1}$ and $c_{2}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\verb|Guessing|\\verb| |\\verb|using|\\verb| |\\verb|the|\\verb| |\\verb|ansatz:| \\\\a_{n}\\approx c_{0}+c_{1}n^{1/2}+c_{2}n^{1}+c_{3}n^{3/2}+c_{4}n^{2}+c_{5}n^{5/2}+c_{6}n^{3}+c_{7}n^{7/2}+c_{8}n^{4}+c_{9}n^{9/2}+c_{10}n^{5}+c_{11}n^{11/2}+c_{12}n^{6}+c_{13}n^{13/2}+c_{14}n^{7}\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\verb|Guessing|\\verb| |\\verb|using|\\verb| |\\verb|the|\\verb| |\\verb|ansatz:| \\\\a_{n}\\approx c_{0}+c_{1}n^{1/2}+c_{2}n^{1}+c_{3}n^{3/2}+c_{4}n^{2}+c_{5}n^{5/2}+c_{6}n^{3}+c_{7}n^{7/2}+c_{8}n^{4}+c_{9}n^{9/2}+c_{10}n^{5}+c_{11}n^{11/2}+c_{12}n^{6}+c_{13}n^{13/2}+c_{14}n^{7}$"
      ],
      "text/plain": [
       "'Guessing using the ansatz: ' \\\\a_{n}\\approx c_{0}+c_{1}n^{1/2}+c_{2}n^{1}+c_{3}n^{3/2}+c_{4}n^{2}+c_{5}n^{5/2}+c_{6}n^{3}+c_{7}n^{7/2}+c_{8}n^{4}+c_{9}n^{9/2}+c_{10}n^{5}+c_{11}n^{11/2}+c_{12}n^{6}+c_{13}n^{13/2}+c_{14}n^{7}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle c_{0}\\approx 1.0000000000014509660\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle c_{0}\\approx 1.0000000000014509660$"
      ],
      "text/plain": [
       "c_{0}\\approx 1.0000000000014509660"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnIAAAHWCAYAAADzS2TwAAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjgsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvwVt1zgAAAAlwSFlzAAAPYQAAD2EBqD+naQAAMR5JREFUeJzt3Xl8VNX9//H3ZCHIkihhlxBAgTgsimRUFLQKAhEVlVKhLrj01y8KFKSo0PbRql80+rWtfvt1QEQLUlQUUWtdwSqLUhAQKgKyyI4sApoJiwlJ7u+P24SEzITMZHJvzszr+XjMI+SeO3M+N8fIm3vvOddjWZYlAAAAGCfB7QIAAAAQGYIcAACAoQhyAAAAhiLIAQAAGIogBwAAYCiCHAAAgKEIcgAAAIYiyAEAABiKIAcAAGAoghwAAIChoh7kFi9erOuuu06tW7eWx+PRW2+9Fe0uKnjooYfk8XgqvFq2bFmjz3z00Ud16aWXqkGDBjrzzDOjUygAAECURT3IHT16VOeff76eeeaZaH90SF26dNHevXvLXmvXrq1y/3bt2mnhwoUh2wsLCzV06FDdc889Ua4UAAAgepKi/YE5OTnKyckJ2V5YWKjf/e53eumll/TDDz+oa9eueuKJJ/STn/wk4j6TkpJqfBauvIcffliSNHPmzKh9JgAAQLQ5fo/cnXfeqc8++0xz5szRl19+qaFDh2rgwIHavHlzxJ+5efNmtW7dWu3bt9ewYcO0devWKFYMAABQNzka5L755hu98sormjt3rvr06aNzzjlHEyZMUO/evTVjxoyIPvPiiy/WrFmz9OGHH2r69Onat2+fLr30Uh06dCjK1QMAANQtjga5L774QpZlqVOnTmrUqFHZa9GiRfrmm28kSdu3b680eeHU1+jRo8s+MycnR0OGDFG3bt3Ur18/vfvuu5KkF198sWyfkSNHVuhv586dysnJqbQNAADAJFG/R64qJSUlSkxM1KpVq5SYmFihrVGjRpKks88+Wxs2bKjyc84666yQbQ0bNlS3bt0qXKp95JFHNGHChLLvf/KTn+iJJ57QxRdfXLatdevWYR0LAACA2xwNcj169FBxcbEOHDigPn36BN0nOTlZWVlZEfdRUFCgDRs2VPj85s2bq3nz5mXfJyUl6eyzz9a5554bcT8AAABui3qQO3LkiLZs2VL2/bZt27RmzRo1adJEnTp10i233KLbb79df/rTn9SjRw8dPHhQH3/8sbp166Zrrrkm7P4mTJig6667Tm3bttWBAwc0efJkBQIBjRgxIuJj2Llzpw4fPqydO3equLhYa9askSSde+65ZWcOAQAA3Bb1ILdy5UpdeeWVZd+PHz9ekjRixAjNnDlTM2bM0OTJk/XrX/9ae/bsUXp6unr16hVRiJOk3bt3a/jw4Tp48KCaNWumSy65RMuWLVNmZmbEx/D73/++wj12PXr0kCR98sknNVomBQAAIJo8lmVZbhcBAACA8PGsVQAAAEMR5AAAAAzlSpCzLEuBQEBc1QUAAIicK0EuPz9faWlpys/Pd6N7AACAmMClVQAAAEOFHeQeeuihSo/MatmyZW3UBgAAgCpEtI5cly5d9NFHH5V9f+rjtgAAAFD7Irq0mpSUpJYtW5a9mjVrFu26AAAA6rypU6XzzpOSk6WuXaW//tXZ/iMKcps3b1br1q3Vvn17DRs2TFu3bq1y/4KCAgUCgQovAAAAk/32t9K990pffy0VFUnr1kl33y099phzNYT9ZIf3339fx44dU6dOnbR//35NnjxZX3/9tdatW6f09PSg73nooYf08MMPV9qel5en1NTUyCoHAABwycGDUps2UkFB5bbGjaU9e+yvta3Gj+g6evSozjnnHD3wwANlz1U9VUFBgQrKHWkgEFBGRgZBDgAAGOkf/5Cuvz50+8cfS+UePV9rIprsUF7Dhg3VrVs3bd68OeQ+KSkpSklJqWlXAAAAdcLpzkM5dZ6qxuvIFRQUaMOGDWrVqlU06gEAAKjz+vSR2rUL3nbeeVLPns7UEXaQmzBhghYtWqRt27Zp+fLl+ulPf6pAIKARI0bURn0AAAB1TkKCNHt25TNvTZpIf/ubc3WEfWl19+7dGj58uA4ePKhmzZrpkksu0bJly5SZmVkb9QEAANRJl10mffON9OKL0pYtUlaWdPvt0llnOVdDjSc7RCIQCCgtLY3JDgAAADXAs1YBAAAMRZADAAAwFEEOAADAUAQ5AAAAQxHkAAAADEWQAwAAMBRBDgAAwFAEOQAAAEM5GuT8fr+8Xq98Pp+T3QIAAMQknuwAAABgKC6tAgAAGIogBwAAYCiCHAAAgKEIcgAAAIYiyAEAABiKIAcAAGAoghwAAIChCHIAAACGIsgBAAAYiiAHAABgKIIcAACAoQhyAAAAhnI0yPn9fnm9Xvl8Pie7BQAAiEkey7IspzsNBAJKS0tTXl6eUlNTne4eAAAgLLt2SU8+Kc2fLzVoIA0fLo0eLZ1xhrt1JbnbPQAAQN22fbvUq5e0b9/JbatXS++9Zwe75GTXSuMeOQAAgKo8+mjFEFdq4ULpzTcdL6cCghwAAEAV3n03dNs77zhXRzAEOQAAgCpUdenUzcuqEkEOAACgSkOHRtbmBIIcAABAFSZNkrp0qbz91lulAQOcr6c8Zq0CAABUIT1dWrZMmjFD+vDDk8uP3HCD5PG4WxvryAEAABiKS6sAAACGIsgBAAAYiiAHAABgKIIcAACAoQhyAAAAhnI0yPn9fnm9Xvl8Pie7BQAAiEksPwIAAGAoLq0CAAAYiiAHAABgKIIcAACAoQhyAAAAhiLIAQAAGIogBwAAYCiCHAAAgKEIcgAAAIYiyAEAABiKIAcAAGAoghwAAIChCHIAAACGcjTI+f1+eb1e+Xw+J7sFAACISR7LsiynOw0EAkpLS1NeXp5SU1Od7h4AACAmcGkVAADAUEluFwAAAFCXLFsmTZsm7dkj9egh3XuvlJnpdlXBcWkVAADgP/x+acwYqXw6Sk2VFiyQLrrIvbpCIcgBAABIOnhQatNGKiio3HbRRdLy5c7XdDrcIwcAACDpH/8IHuIk6fPPpV27nK2nOghyAAAAkoqKqm4/ccKZOsJBkAMAAJCUkyMlJgZv69JF6tDB2XqqgyAHAAAg+/64Bx+svD05WfrjH52vpzpqHORyc3Pl8Xg0bty4KJQDAADgnkcflV57TerbV+rcWRo2TFq6VBo40O3KgqvROnIrVqzQc889p+7du0erHgAAAFcNHWq/TBDxGbkjR47olltu0fTp03XWWWdFsyYAAABUQ8RBbtSoURo0aJD69esXzXoAAABQTRFdWp0zZ46++OILrVixolr7FxQUqKDcwiyBQCCSbgEAAFBO2Gfkdu3apbFjx2r27NmqX79+td6Tm5urtLS0sldGRkbYhQIAAKCisB/R9dZbb+nGG29UYrmFVoqLi+XxeJSQkKCCgoIKbVLwM3IZGRk8ogsAAKAGwr602rdvX61du7bCtjvvvFNZWVl68MEHK4U4SUpJSVFKSkrkVQIAAKCSsINc48aN1bVr1wrbGjZsqPT09ErbAQAAUHt4sgMAAIChwr5HLhoCgYDS0tK4Rw4AAKAGOCMHAABgKIIcAACAoQhyAAAAhiLIAQAAGIogBwAAYCiCHAAAgKEIcgAAAIYiyAEAABjK0SDn9/vl9Xrl8/mc7BYAACAm8WQHAAAAQ3FpFQAAwFAEOQAAAEMR5AAAQFzat0+67z6pQwfp3HOlBx6QDh50u6rwcI8cAACIO999J118sbRtW8XtWVnSsmVSWpo7dYWLM3IAACDu/OUvlUOcJH39tTRtmvP1RIogBwAA4s7770fWVtcQ5AAAQNypXz+ytrqGIAcAAOLOzTdH1lbXEOQAAEDc+eUvpb59K2+/9lrp1ludrydSSW4XAAAA4LSUFPteuNdfl/7+dykhQbrpJunGG6XERLerqz6WHwEAADAUl1YBAAAMRZADAAAwlKNBzu/3y+v1yufzOdktAABATOIeOQAAAENxaRUAAMBQBDkAAABDEeQAAAAMRZADAAAwFEEOAADAUAQ5AAAAQxHkAAAADEWQAwAAMBRBDgAAwFAEOQAAAEMR5AAAAAxFkAMAADCUo0HO7/fL6/XK5/M52S0AAEBM8liWZTndaSAQUFpamvLy8pSamup09wAAADGBS6sAAACGSnK7AAAAgNp24oT0xhvS559LLVpIt94qtW7tdlU1x6VVAAAQ0/bvl/r2ldatO7mtXj3p5ZelIUPcqysauLQKAABi2rhxFUOcJBUWSrfdJh0+7EpJUUOQAwAAMevIEWnevOBtx49Lc+c6W0+0EeQAAEDMOnLEvj8ulO+/d66W2kCQAwAAMatFC6lTp9Dtl1/uXC21gSAHAABilscjPfJI8LaBA6VLL3W2nmgjyAEAgJh288320iMXXmh/n54uPfCAvc10LD8CAADiRlGRlBRDq+hyRg4AAMSNWApxEkEOAADAWAQ5AAAAQzka5Px+v7xer3w+n5PdAgAAxCQmOwAAABiKS6sAAACGIsgBAAAYiiAHAABgKIIcAACAoQhyAAAAhiLIAQAAGIogBwAAYCiCHAAAgKHCDnJTp05V9+7dlZqaqtTUVPXq1Uvvv/9+bdQGAACAKoQd5Nq0aaPHH39cK1eu1MqVK3XVVVdp8ODBWrduXW3UBwAAgBCi8oiuJk2a6Mknn9Tdd99drf15RBcAAEDNJdXkzcXFxZo7d66OHj2qXr16hdyvoKBABQUFZd8HAoGadAsAAABFONlh7dq1atSokVJSUjRy5Ei9+eab8nq9IffPzc1VWlpa2SsjIyPiggEAAGCL6NJqYWGhdu7cqR9++EHz5s3T888/r0WLFoUMc8HOyGVkZHBpFQAARN0HH0hPPy1t2iR16iSNGycNHOh2VbUjKvfI9evXT+ecc46mTZtWrf25Rw4AANSGqVOle+8Nvn3kSOfrqW1RWUfOsqwKZ9wAAACcduyYNGlS8LZJk+z2WBP2ZIff/OY3ysnJUUZGhvLz8zVnzhwtXLhQH3zwQW3UBwAAUC2ffSbl5QVv++EHu/3qqx0tqdaFHeT279+v2267TXv37lVaWpq6d++uDz74QFfH2k8GAAAYpV69qttTUpypw0lRuUcuXNwjBwAAoq2oSMrMlL79tnLb2WdL27dLSTVaeK3u4VmrAAAgJiQlSdOmVT7zlpJib4+1ECfVcEFgAACAuuTaa6V//1t69tmTy4+MHCl17ux2ZbWDS6sAAACG4tIqAACAoQhyAAAAhiLIAQAAGIogBwAAYCiCHAAAgKEcDXJ+v19er1c+n8/JbgEAAGISy48AAAAYikurAAAAhiLIAQAAGIogBwAAYCiCHAAAgKEIcgAAAIYiyAEAABiKIAcAAGAoghwAAIChCHIAAACGIsgBAABjzZwpXXSR1LKl1L+/NH++2xU5i0d0AQAAI02cKD3xRMVtHo/0t79Jt9ziTk1OI8gBAADjfPutlJkpFRVVbsvIkLZtkxITna/LaY5eWvX7/fJ6vfL5fE52CwAAYsw//xk8xEnSrl3SV185W49bHA1yo0aN0vr167VixQonuwUAADHmjDOqbm/QwJk63MZkBwAAYJycHCnU3Vk9e0odOzpbj1sIcgAAwDgNG0rTp0tJSRW3n3WWNG2aOzW5gckOAADAWBs3Ss8/L+3YIXXvLv3iF/ZSJPGCIAcAAGAoLq0CAAAYiiAHAABgKIIcAACAoQhyAAAAhiLIAQAAGIogBwAAYCiCHAAAgKEIcgAAAIYiyAEAABjK0SDn9/vl9Xrl8/mc7BYAACAm8YguAAAAQ3FpFQAAwFAEOQAAAEMR5AAAAAyV5HYBAAAA1fHFF9K0adKOHVK3btI990gdOrhdlbuY7AAAAOq8F1+U7rpLKik5ua1hQ+n996U+fdyry20EOQAAUKfl50utW0tHjlRu69JF+uor52uqK7hHDgAA1GkffBA8xEnSunXShg3O1lOXEOQAAECdduJEzdpjGUEOAADUaVdfLaWkBG9r107q2tXRcuoUghwAAKjTmjWTfv/7ytsTE6U//lFKiOM0w/IjAACgzvvNb6TzzpOmTJF27rSXHxk/Xrr0UrcrcxezVgEAAAzl6MlIv98vr9crn8/nZLcAAAAxiTNyAAAAhorj2wMBAADMRpADAAAwFEEOAADAUAQ5AAAAQxHkAAAADEWQAwAAMBRBDgAAwFAEOQAAAEOFHeRyc3Pl8/nUuHFjNW/eXDfccIM2btxYG7UBAACgCmEHuUWLFmnUqFFatmyZFixYoKKiIvXv319Hjx6tjfoAAAAQQo0f0fXdd9+pefPmWrRokS6//PJqvYdHdAEAgNNZv17auFHq1Enq0sXtauqmGt8jl5eXJ0lq0qRJjYsBAAA4fFgaMMAObzfdJHXtKvXtK333nduV1T01OiNnWZYGDx6s77//XkuWLAm5X0FBgQoKCsq+DwQCysjI4IwcAACoZNAg6b33Km/v109asMD5euqyGp2RGz16tL788ku98sorVe6Xm5urtLS0sldGRkZNugUAADFqy5bgIU6SPvpI2rDB2XrquoiD3JgxY/T222/rk08+UZs2barcd9KkScrLyyt77dq1K9JuAQBADNu6ter2b75xpg5TJIX7BsuyNGbMGL355ptauHCh2rdvf9r3pKSkKCUlJaICAQBA/OjUSfJ4pGA3fnk8UufOztdUl4V9Rm7UqFGaPXu2Xn75ZTVu3Fj79u3Tvn37dPz48dqoDwAAxJF27ewJDsFce63UsaOj5dR5YU928Hg8QbfPmDFDd9xxR7U+g+VHAABAKPn50t13S/PmSSUlUkKCNHiwNGOGlJbmdnV1S43XkYsEQQ4AAJzOzp325IdzzpEyM92upm4K+x45AAAAJ7Rta78QWo0XBAYAAIA7CHIAAACGIsgBAAAYiiAHAABgKIIcAACAoQhyAAAAhiLIAQAAGMrRIOf3++X1euXz+ZzsFgAAICbxZAcAAABDcWkVAADAUDyiCwAAuOqHH6QZM6Rly6QWLaS77pIuuMDtqszApVUAAOCarVulK66Qdu8+uc3jkf7yF2n0aPfqMgWXVgEAgGvuu69iiJMky7K379njTk0mIcgBAABX5OdL77wTvK2oSHr9dWfrMRFBDgAAuKKwUCopCd1+7JhztZiKIAcAAFyRni5lZ4duHzjQuVpMRZADAACuyc2VkpMrb//5z6UePZyvxzQEOQAA4Jp+/aRFi6Trr7eXHunWTXr6aWnWLLcrMwPLjwAAABiKM3IAAACGIsgBAAAYiiAHAABgKEeDnN/vl9frlc/nc7JbAACAmMRkBwAAAENxaRUAAMBQBDkAAABDEeQAAAAMRZADAAAwVJLbBQAAgPhRUCC99JL09ttSQoJ0443SsGHBn7eK02PWKgAAcMTx49KAAdKSJRW39+8vvfMOYS4SXFoFAACOePbZyiFOkubPl2bNcr6eWECQAwAAjpg7N7I2hEaQAwAAjjhxInRbYaFzdcQSghwAAHDEoEGh26691rk6YglBDgAAOGLMGKljx8rbu3WT/t//c76eWMDyIwAAwBHp6dLSpdKf/yy99ZaUmCjddJN0331S48ZuV2cmR5cf8fv98vv9Ki4u1qZNm1h+BAAAoAZYRw4AAMBQ3CMHAABgKIIcAACAoQhyAAAAhiLIAQAAGIogBwAAYCiCHAAAgKFYEBgAANSaEyek996T9u6VfD6pZ0+3K4otBDkAAFArVqyQbrhB+vbbk9v695fmzZMaNXKtrJjCpVUAABB1P/4oXXddxRAnSfPnS+PHu1NTLCLIAQCAqPv736X9+4O3zZ4tHT3qbD2xiiAHAACibvfu0G3Hj0uHDjlXSywjyAEAgKi74ILQbS1aSK1aOVZKTCPIAQCAqLvqKnuWajC//rWUnOxsPbHK0SDn9/vl9XrlCzWyAAAgJng89rIjQ4ZIiYn2tvR06bHHpPvvd7e2WOKxLMtyutNAIKC0tDTl5eUpNTXV6e4BAICDvvvOfnXoINWv73Y1sYV15AAAQK1q1sx+Ifq4Rw4AAMBQBDkAAABDEeQAAAAMRZADAAAwFEEOAADAUMxaBQAAUZGfL82aJS1eLJ15pnT77dJll7ldVWxjHTkAAFBje/dKV1whbd5ccfsf/iA99JArJcWFiC6tLl68WNddd51at24tj8ejt956K8plAQAAk/zmN5VDnCQ9/LC0bp3z9cSLiILc0aNHdf755+uZZ56Jdj0AAMBAr70Wum3OHOfqiDcR3SOXk5OjnJycaNcCAAAMVFIi/fhj6PZjx5yrJd44Mmu1oKBAgUCgwgsAAMSGhATp6qtDt3Pup/Y4EuRyc3OVlpZW9srIyHCiWwAA4JDJk6UGDSpvz8mR+vZ1vp544UiQmzRpkvLy8speu3btcqJbAADgkOxsaelSadgwqVUryeuVHn9ceustyeNxu7rY5cg6cikpKUpJSXGiKwAA4JLzz5deecXtKuILT3YAAAAwVERn5I4cOaItW7aUfb9t2zatWbNGTZo0Udu2baNWHAAAAEKL6MkOCxcu1JVXXllp+4gRIzRz5szTvp8nOwAAANQcj+gCAAAwlCOTHQAAQOwpLJTefVfav1+65BLpggvcrij+EOQAAEDYPvtMGjLEDnGlrr1WevXV4OvJoXYwaxUAAITl6FHp+usrhjhJeucdaeJEd2qKVwQ5AAAQlrlzpcOHg7fNnCkVFDhaTlwjyAEAgLDs3h26LT9fystzrpZ4R5ADAABhqWpSQ0aG1LSpY6XEPYIcAAAIyzXXSN27B2+7/34pgXThGH7UAAAgLAkJ0vz50uDBJ0Nbs2bSH/8ojRnjbm3xxtEFgf1+v/x+v4qLi7Vp0yYWBAYAwHAHDkiHDkkdOkgpKW5XE394sgMAAIChuLQKAABgKIIcAACAoXhEFwAAqJZPP5Xef9++F+5nP5OystyuCNwjBwAAqlRUJA0bJs2bV3H7H/4gPfSQKyXhP7i0CgAAquT3Vw5xkvTww9KSJc7Xg5MIcgAAoEozZ4Zue/FFx8pAEAQ5AABQpcOHQ7cdOuRcHaiMIAcAAKrUu3dkbah9BDkAAFCliROlBg0qb8/MlO6+2/l6cBJBDgAAVKlbN+mTT6Srr5Y8HqlePWn4cGnxYunMM92uLr6x/AgAAKi2wkIpMdF+wX0sCAwAAKqtXj23K0B5jl5a9fv98nq98vl8TnYLAAAQk7i0CgAAKnntNenJJ6WvvrInNdx7rzRmjH2PHOoOLq0CAIAKpk61g1upjRulsWOlLVukv/zFvbpQGWfkAABAmcJCqU0b6bvvKrclJkrbt9vtqBtYfgQAAJT56qvgIU6SioulhQsdLQenQZADAABlGjeuup0LaXULQQ4AAJTp2FG66KLgbU2bSgMGOFsPqkaQAwAAFbzwgtS8ecVtZ5whzZ4tpaS4UxOCY9YqAACooGtXe6bqrFknlx+5806pdWu3K8OpmLUKAABgKM7IAQAAbdsmvfiitHevlJ0t/fznUsOGbleF0+GMHAAAcW7OHOm226SiopPb2rWzlxrJzHSrKlQHkx0AAIhjhw9Ld91VMcRJ9sK/Y8a4UhLCQJADACCOvfGGdPx48LZ335W+/97ZehAeghwAAHEsPz90W0mJdPSoc7UgfI4GOb/fL6/XK5/P52S3AAAghKuuCt3WubN09tnO1YLwMdkBAIA4d/PN0muvVdzm8UivvioNHepOTageLq0CABDnZs+WJk+2Z6impEiXXSa98w4hzgSckQMAIA4VFkoffSQdOSJdcYXUooXbFSESnJEDACDOfPih1LatNGiQfVm1bVtp0iS3q0IkCHIAAMSRXbukG2+U9u8/ua2wUHr8cen5592rC5EhyAEAEEf++tfQ68b93/85WwtqjiAHAEAc2bYtsjbUTQQ5AADiiNcbuq1LF+fqQHQQ5AAAiCN33ik1aRK8bcIEZ2tBzRHkAACIEwcP2o/dmj9f6t795PamTSW/XxoyxL3aEJkktwsAAAC168svpbFjpYUL7e+zs+2JDenp9rNWe/SwFwKGeVgQGACAGLZnj3327fDhitvr15eWL694Zg7m4dIqAAAxbMqUyiFOkn78UfrTn5yvB9HlaJDz+/3yer3y+XxOdgsAQNxasSKyNpjB0SA3atQorV+/Xiv4LwcAAEe0bBm6jeermo9LqwAAxLBf/CKyNpiBWasAAMSYI0ekqVOlN96wlxsZMEBasMD+syR5PNKvfiXdcou7daLmCHIAAMSQo0elK6+UVq6suD0ry14MODlZuvZaqWNHd+pDdBHkAACIIc8/XznESdLXX0vFxdIDDzhfE2oP98gBABBD3n47dNvf/+5cHXAGQQ4AgBiSUMXf7FW1wUxcWgUAIAYcOWI/Q7Vt29D73HSTc/XAGQQ5AAAM9+KL0pgx9nNTJfvMW+kM1VI+nzRypPO1oXZFHOSmTJmiJ598Unv37lWXLl309NNPq0+fPtGsDYbYt8+exv7ZZ1JBgb3N47FfCQn219Jtpaf1S7eXtiUkVNy3fHv59536GaXbEhMrbit9f7DPLP++U2utqoZQnyPZ/Xs8kmWd/POpNYb6WZS+r/w+5d9vWRX3PbXuYO8vKTnZVvqzKb/swKk/w/JKP7+kpPLPKjHR7uvUn1/5zzn188s/zbm0vsTEij+zUvXqnRyH0v7r1bNfpTUlJkpnnCElJUlFRfb3DRrYM/GKi+2vDRva+9arZ3+fkmLvn5xc8fvERPt7wGSrVkl33VUxuJX++fzzpfR0afBg6e677d8NxJaIgtyrr76qcePGacqUKbrssss0bdo05eTkaP369Wpb1TldxBTLknr3lpYudbsSoObKB/rExJNfS8NgvXp2gKxfX0pNtcNgerrUuLH9atPG3icjw25v0kRq2lQ680z7L8/S4AtE27PPVj77VqpVK+n9952tB87yWFb5fw9Xz8UXX6wLL7xQU6dOLdt23nnn6YYbblBubu5p3x8IBJSWlqa8vDylpqaG2z3qiHvusf8HAuD0SgNh48ZSo0Z2yGve3A6AbdpI7drZr2bN7O/r13e7Ypji6quljz4K3paVJW3Y4Gw9cFbYZ+QKCwu1atUqTZw4scL2/v37aymnZuLKCy+4XQFgjsJC+3X0qP39li2h9y09M5iWZge+Fi3sv5DbtJG8XqlnTzsQNm3qTO2omxYskF5+Wdq+PfQ+Xbs6Vg5cEnaQO3jwoIqLi9XilCfttmjRQvv27Qv6noKCAhWU3jwl+4wczHbsmHTihNtVALHJsuz7/Q4ftl+bNklLllTer0ED+9Jt27b2X9hdukjnnSdlZ9uXfRG7Ro2Spkypep/ERGn8eGfqgXsinuzgOeWGD8uyKm0rlZubq4cffjjSrlAHNWhw8mZzAO44dsx+ffuttGxZxbakJPv+qHPPlS66yL7pvVs3ztDEgkWLTh/i2raV/vxnqVcvZ2qCe8IOck2bNlViYmKls28HDhyodJau1KRJkzS+3D8LAoGAMjIywu0adcyIEVxeBeqqoiJp1y779cknJ7cnJ9uXajt3li67TBo0SMrMtO/XY0KGGebMCd3WvLn0wQd2cGfx3/gQ8WSHnj17akq5fxJ4vV4NHjyYyQ5xpKTE/pf+qlVuVwKgptLTpU6dpKuukvr0se/Jy8x0uyqUt3y5/RzVDz+0A3owTZpIhw45WxfcFdGl1fHjx+u2225Tdna2evXqpeeee047d+7USFYajCsJCfaDmXfutBeZ/Pxzex25U9dLK9239Gvpumjl1z0rvy3UOm6l20o/49S140o/79S2U9eCC7YOXaj3Btsn1HtP7e906+KFWi8u2H7BjqN0/8REO1QnJVVeR650W3nl18wrf4zlx7U66/mduk+osQh2lqd8n5Zl11v+eCzLvgez9DgSE+17xgoLT+5nWdKPP9rbExLsr+W/Lyy0/3ssKbFfx47ZbZYlHT9ut5eU2H8+ccJ+FRRU/HNRkf3noqKTr5IS+2v4/wSu2w4dkv71L/tVqlkzqXt3KSdHuvRSe6JFWpp7Ncazp56q3v1uOTm1XwvqlojOyEn2gsD/8z//o71796pr16566qmndPnll1frvZyRA2C6khI7GB46ZIfCH36wJyZ8/73951277GC5fbv96KT9+6VAwG47ftyevVoaMk2RnCy1by9dfrk0dKh9+S7EHTWIoj177LOjxcVV73fWWXYQ79zZmbpQN0Qc5GqCIAcAdog7cMB+rNL27dK2bdLu3dI339gTGPbsscNhXl7dnVjUpo108cVS377S8OH2LFpEz9q19qSFmTND73P22dLAgdKDD0odOzpWGuoIghwAGKC4WPrqK2nHDmnzZmn1avu2hu3b7bN9hYVuV2hfBm/SROrXTxowwL6HtksXt6sy0+HD0s03h17ot7wDB+zL4IhPBDkAiAHFxfY9q199Ja1bJ33xhbR1q7R3r7tn81q1sh/ld8MN0k9/evK5uaja4MHS22+ffr/sbGnFitqvB3UXQQ4AYtzu3faMx9Wr7bC3bp192dbp//snJEitW0vXXWcve5KdzT125VmW/bSGN9+s3uMP69Wzn6N61VW1XxvqLoIcAMShY8fsy3fvvistXGjfi/XNN/YEDackJdmXXvv1k4YMie/Fa48ftwPuP/95+n2bNZOuvFK6/347DCO+EeQAAGW2brXXKVuyxL5kt3Onc/ffNW5sL3dy66325Im2baWUFGf6dtOaNfbyIrNmVW//9evtR7EBEkEOAFAFy7IfCfXpp9LixfZ6kYGAM5dlmzSxlzrp29eelXnuubXfp5NWrpTuuMO+1F1dOTnSe+/VWkkwEEEOABCWQ4ekuXPtGZXLl9v34NU2j8c+Q3fhhfZszptuste1M9G//mU/G/f3v7fXGKyOhATpxhvtxyKyKDPKI8gBAGokL88OJ6+8Yp+127HDmTN2aWn2bNi+fe310y65pPb7rImDB+16P/ssvPf99rf203PatKmVsmA4R4Oc3++X3+9XcXGxNm3aRJADgBi0c6d9xum99+xZmPv2OfMEi+bNpQsusJ848Ytf2JMC0tLcfXj8vn3Sf/+39MYb9uSScO837NLFvgRbv37t1AfzcUYOAFCrjh+X5syxl8pYtMhewNYpLVtKffpIWVn2BIEhQ4I/gzgaLMt+LV8u/e//2jOBt2+3ZwiH64wz7CdlPP44i/2iagQ5AICjVq2yZ8S+8440f7504oRzfScl2Qskt2tnL93RpIn9HNPrr7fX1mvaVOrZ0z57lpQkpaba+xcX2zNof/jBfpJG27b2cXz6qb3fF19Ib71lL99S079Vp06VfvlLd88kwhwEOQCAq779Vpo2zV5DbfXqyM5gRVODBnYNCQn2Gb3vvrPDZosW9kSPoqKTgTCaUlKkX/9aevTR6H4uYhtBDgBQZ5w4YZ+pW7nSvsduzRq3K6p9F10kTZxoXwJu2tTtamAaghwAoM7at8+eBTt3rv3s0d277XvuYkFysjRsmOT324shA5EgyAEAjFFUZAe6JUukpUvtM3ZOPXkiWgYMkB57zL43Lz3d7WpgOoIcAMBYBw9KGzZIGzfaM2PXrrUnJNSlcJeQYD+hokMHafBg6dprmciA6CHIAQBiyvHj0uuvS5s22SFv0SI78CUkOLOenWSfbcvMtB8rds89PNwetYcgBwCIacXF9vNhPR776RMbN0r5+faSIevW2bNUjxyx9wtHSopUUCDVqyddfbXUubMdFgcOtJ82ATiBIAcAiHsHDtjrwjVtage0996zv2Zn22f0jh2T+vWzv+7YIXXvLvXubU/GaNxYatTI7SNAvCLIAQAAGIrbLQEAAAxFkAMAADAUQQ4AAMBQrtwjZ1mW8vPz1bhxY3k8Hqe7BwAAiAmuBDkAAADUHJdWAQAADEWQAwAAMBRBDgAAwFAEOQAAAEMR5AAAAAxFkAMAADAUQQ4AAMBQBDkAAABDEeQAAAAMRZADAAAwVFK0Pqj0+akAAAA4vWg8cz5qQS4/P19paWnR+jgAAICYlpeXp9TU1Bp9hseyLCsaxYRzRi4QCCgjI0O7du2q8QFUl8/n04oVKxzpy60+nezPjTGUYvtn6kZ/8fC7GOu/+/Ewhm70yRia36cJY1inzsh5PJ6w/wNMTU117D/axMRERwOHG326cYxOjqEU+z9TN8ZQiu3fxXj43Zdiewzd6JMxNL/PWB/DUnEz2WHUqFEx36cbx+i0WP+ZMobm9+dWn06Kh58pY2h+n7E+hqWidmk1HIFAQGlpaVG5Ngx3MIaxgXE0H2NoPsbQfG6OoStn5FJSUvSHP/xBKSkpbnSPKGAMYwPjaD7G0HyMofncHENXzsgBAACg5uLmHjkAAIBYQ5ADAAAwFEEOAADAUAQ5AAAAQ0UU5KZMmaL27durfv366tmzp5YsWVLl/osWLVLPnj1Vv359dejQQc8++2ylfebNmyev16uUlBR5vV69+eabNe4Xobkxhrm5ufL5fGrcuLGaN2+uG264QRs3bozqccUTt34PS+Xm5srj8WjcuHE1PZS45tY47tmzR7feeqvS09PVoEEDXXDBBVq1alXUjiueuDGGRUVF+t3vfqf27dvrjDPOUIcOHfTII4+opKQkqscWL6I9huvWrdOQIUPUrl07eTwePf3001HpNygrTHPmzLGSk5Ot6dOnW+vXr7fGjh1rNWzY0NqxY0fQ/bdu3Wo1aNDAGjt2rLV+/Xpr+vTpVnJysvX666+X7bN06VIrMTHReuyxx6wNGzZYjz32mJWUlGQtW7Ys4n4RmltjOGDAAGvGjBnWV199Za1Zs8YaNGiQ1bZtW+vIkSO1fsyxxq0xLPX5559b7dq1s7p3726NHTu2tg4z5rk1jocPH7YyMzOtO+64w1q+fLm1bds266OPPrK2bNlS68cca9waw8mTJ1vp6enWO++8Y23bts2aO3eu1ahRI+vpp5+u9WOONbUxhp9//rk1YcIE65VXXrFatmxpPfXUUzXuN5Swg9xFF11kjRw5ssK2rKwsa+LEiUH3f+CBB6ysrKwK2/7rv/7LuuSSS8q+/9nPfmYNHDiwwj4DBgywhg0bFnG/CM2tMTzVgQMHLEnWokWLwj2EuOfmGObn51sdO3a0FixYYF1xxRUEuRpwaxwffPBBq3fv3jUtH5Z7Yzho0CDrrrvuqrDPTTfdZN16660RHUc8q40xLC8zMzNokItWrgnr0mphYaFWrVql/v37V9jev39/LV26NOh7/vWvf1Xaf8CAAVq5cqVOnDhR5T6lnxlJvwjOrTEMJi8vT5LUpEmTsI8jnrk9hqNGjdKgQYPUr1+/mh5KXHNzHN9++21lZ2dr6NChat68uXr06KHp06dH47Diiptj2Lt3b/3zn//Upk2bJEn//ve/9emnn+qaa66p8XHFk9oaw9roN5SwgtzBgwdVXFysFi1aVNjeokUL7du3L+h79u3bF3T/oqIiHTx4sMp9Sj8zkn4RnFtjeCrLsjR+/Hj17t1bXbt2jfRw4pKbYzhnzhx98cUXys3NjcahxDU3x3Hr1q2aOnWqOnbsqA8//FAjR47Ur371K82aNSsahxY33BzDBx98UMOHD1dWVpaSk5PVo0cPjRs3TsOHD4/GocWN2hrD2ug3lKSw9v4Pj8dT4XvLsiptO93+p26vzmeG2y9Cc2sMS40ePVpffvmlPv3007DqxklOj+GuXbs0duxYzZ8/X/Xr169R7TjJjd/FkpISZWdn67HHHpMk9ejRQ+vWrdPUqVN1++23R3YgccyNMXz11Vc1e/Zsvfzyy+rSpYvWrFmjcePGqXXr1hoxYkTExxKvamMMa6PfYMIKck2bNlViYmKltHjgwIFKqbJUy5Ytg+6flJSk9PT0Kvcp/cxI+kVwbo1heWPGjNHbb7+txYsXq02bNjU5nLjk1hiuWrVKBw4cUM+ePcvai4uLtXjxYj3zzDMqKChQYmJijY8vXrj5u9iqVSt5vd4K+5x33nmaN29exMcTj9wcw/vvv18TJ07UsGHDJEndunXTjh07lJubS5ALQ22NYW30G0pYl1br1aunnj17asGCBRW2L1iwQJdeemnQ9/Tq1avS/vPnz1d2draSk5Or3Kf0MyPpF8G5NYaS/S+N0aNH64033tDHH3+s9u3bR+OQ4o5bY9i3b1+tXbtWa9asKXtlZ2frlltu0Zo1awhxYXLzd/Gyyy6rtPTPpk2blJmZGfHxxCM3x/DYsWNKSKj4V3hiYiLLj4SptsawNvoNKaypEdbJ6bIvvPCCtX79emvcuHFWw4YNre3bt1uWZVkTJ060brvttrL9S6fp3nfffdb69eutF154odI03c8++8xKTEy0Hn/8cWvDhg3W448/HnL5kVD9ovrcGsN77rnHSktLsxYuXGjt3bu37HXs2DHnDj5GuDWGp2LWas24NY6ff/65lZSUZD366KPW5s2brZdeeslq0KCBNXv2bOcOPka4NYYjRoywzj777LLlR9544w2radOm1gMPPODcwceI2hjDgoICa/Xq1dbq1autVq1aWRMmTLBWr15tbd68udr9VlfYQc6yLMvv91uZmZlWvXr1rAsvvLDC8hEjRoywrrjiigr7L1y40OrRo4dVr149q127dtbUqVMrfebcuXOtzp07W8nJyVZWVpY1b968sPpFeNwYQ0lBXzNmzKiNQ4x5bv0elkeQqzm3xvEf//iH1bVrVyslJcXKysqynnvuuagfW7xwYwwDgYA1duxYq23btlb9+vWtDh06WL/97W+tgoKCWjnGWBftMdy2bVvQv+9O/Zxo5BqPZf3nDj0AAAAYhWetAgAAGIogBwAAYCiCHAAAgKEIcgAAAIYiyAEAABiKIAcAAGAoghwAAIChCHIAAACGIsgBAAAYiiAHAABgKIIcAACAoQhyAAAAhvr/Bfqq5+KsQb0AAAAASUVORK5CYII=",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle c_{1}\\approx 1.7320508070954088804\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle c_{1}\\approx 1.7320508070954088804$"
      ],
      "text/plain": [
       "c_{1}\\approx 1.7320508070954088804"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle c_{2}\\approx 1.9166667385950766358\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle c_{2}\\approx 1.9166667385950766358$"
      ],
      "text/plain": [
       "c_{2}\\approx 1.9166667385950766358"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#this is a function used to empirically analyse convergent sequences. We use it several times.\n",
    "\n",
    "def limplot(converginglist,order=0,start=1,gap=1.n(digits=200),searchterms=[0],offset=0,myticks=[None,None]):\n",
    "    guess_expr=\"a_{n}\\\\approx c_{0}\"\n",
    "    for j in range(1,order+1):\n",
    "        guess_expr+=\"+c_{\"+str(j)+\"}n^{\"+str(j*gap)+\"}\"\n",
    "    pretty_print(\"Guessing using the ansatz: \",LatexExpr(r\"\\\\\"+guess_expr))\n",
    "    gap=gap.n(digits=200)\n",
    "    N=len(converginglist)\n",
    "    toplot=[[] for searchterm in searchterms]\n",
    "    for n in range(start,N-order):\n",
    "        targetvals=vector(converginglist[n:n+order+1])\n",
    "        comparematrix=Matrix([[1/i^(gap*j) for i in range(n,n+order+1)] for j in range(order+1)])\n",
    "        guess=comparematrix.solve_left(targetvals)\n",
    "        for j in range(len(searchterms)):\n",
    "            toplot[j].append((1/n,guess[searchterms[j]].n(digits=200)-offset))\n",
    "    for j in range(len(searchterms)):\n",
    "        pretty_print(LatexExpr(r\"c_{\"+str(searchterms[j])+\"}\\\\approx\"),guess[j].n(digits=20))\n",
    "        show(points(toplot[j],pointsize=30,ticks=myticks),xmin=0)\n",
    "\n",
    "ratlist=[(T[n+1]/T[n]/(n+1)).n(digits=200) for n in range(500)]\n",
    "limplot(ratlist,14,100,(1/2),[0,1,2],0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "From the estimates of $c_{0}$, $c_{1}$ and $c_{2}$ above, we can reasonably conjecture that\n",
    "\\begin{align*}\n",
    "c_{0}&=1\\\\\n",
    "c_1&=\\sqrt{3}\\approx 1.732050807568\\\\\n",
    "c_2&=\\frac{23}{12}\\approx 1.916666\n",
    "\\end{align*}\n",
    "This corresponds to the asymptotic form\n",
    "$$t_{n}\\sim c n!e^{\\sqrt{12n}}n^{5/12}.$$\n",
    "Below we estimate the constant $c$ by dividing the exact values $t_{n}$ by the asymptotic form. This yields a precise estimate\n",
    "$$c\\approx0.00098107546$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\verb|Guessing|\\verb| |\\verb|using|\\verb| |\\verb|the|\\verb| |\\verb|ansatz:| \\\\a_{n}\\approx c_{0}+c_{1}n^{1/2}+c_{2}n^{1}+c_{3}n^{3/2}+c_{4}n^{2}+c_{5}n^{5/2}+c_{6}n^{3}+c_{7}n^{7/2}+c_{8}n^{4}+c_{9}n^{9/2}+c_{10}n^{5}+c_{11}n^{11/2}+c_{12}n^{6}+c_{13}n^{13/2}+c_{14}n^{7}\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\verb|Guessing|\\verb| |\\verb|using|\\verb| |\\verb|the|\\verb| |\\verb|ansatz:| \\\\a_{n}\\approx c_{0}+c_{1}n^{1/2}+c_{2}n^{1}+c_{3}n^{3/2}+c_{4}n^{2}+c_{5}n^{5/2}+c_{6}n^{3}+c_{7}n^{7/2}+c_{8}n^{4}+c_{9}n^{9/2}+c_{10}n^{5}+c_{11}n^{11/2}+c_{12}n^{6}+c_{13}n^{13/2}+c_{14}n^{7}$"
      ],
      "text/plain": [
       "'Guessing using the ansatz: ' \\\\a_{n}\\approx c_{0}+c_{1}n^{1/2}+c_{2}n^{1}+c_{3}n^{3/2}+c_{4}n^{2}+c_{5}n^{5/2}+c_{6}n^{3}+c_{7}n^{7/2}+c_{8}n^{4}+c_{9}n^{9/2}+c_{10}n^{5}+c_{11}n^{11/2}+c_{12}n^{6}+c_{13}n^{13/2}+c_{14}n^{7}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle c_{0}\\approx 0.00098107546100689008339\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle c_{0}\\approx 0.00098107546100689008339$"
      ],
      "text/plain": [
       "c_{0}\\approx 0.00098107546100689008339"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnQAAAHWCAYAAAD+VRS3AAAAOnRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjEwLjgsIGh0dHBzOi8vbWF0cGxvdGxpYi5vcmcvwVt1zgAAAAlwSFlzAAAPYQAAD2EBqD+naQAAT2JJREFUeJzt3XucTuX+//H3mKPBjOOcJKZyulEmJgxFObbbDtkbHRjaZVP6OqUypaIyovhpZwgVqVBhynYoFHKMSDnFMBjJsKsxM5IZZtbvjzu37ua+Z+Y299yHmdfz8ViPuq/rWtf6rDVr7/3Z11rXtXwMwzAEAAAAr1XB3QEAAACgZEjoAAAAvBwJHQAAgJcjoQMAAPByJHQAAABejoQOAADAy5HQAQAAeDkSOgAAAC9HQgcAAODlSOgAAAC8nFckdF999ZW6d++uqKgo+fj46JNPPnHr8S5duqSnn35azZo1U6VKlRQVFaX4+Hj99NNPJTruF198obi4OFWpUkWRkZF6+umndfny5UL3SU9P14ABAxQREaFKlSrp1ltv1ZIlS6zaTJw4UXFxcQoODlbVqlVt9pOWlqbu3burUqVKqlmzpoYPH67c3FxL/fjx4+Xj41Ngq1SpkqXNhg0bbLb54YcfbB5z8eLF8vHxUa9evYp3gZzAHccEAKC0eUVC99tvv+mWW27RjBkzPOJ4Fy5c0O7du/Xcc89p9+7dWrZsmQ4fPqwePXoU2q+Pj4+OHz9us+7777/X3/72N3Xr1k3ffvutFi9erOXLl2vs2LGF9jlgwAAdOnRIy5cv1969e9W7d2/169dP3377raVNbm6u+vTpo0cffdRmH3l5ebrnnnv022+/afPmzVq8eLGWLl2qJ554wtJmzJgxOn36tNVmMpnUp0+fAv0dOnTIql39+vULtDlx4oTGjBmj22+/vdDzcyZ3HBMAAJcwvIwkIzk52aosJyfHePLJJ42oqCgjODjYuO2224z169eX2vFs2bFjhyHJOHHiRKF9HTt2zGZdQkKC0bJlS6uy5ORkIygoyMjKyrLbZ6VKlYwFCxZYlVWvXt146623CrSdN2+eERoaWqB81apVRoUKFYxTp05ZyhYtWmQEBgYamZmZNo+7Z88eQ5Lx1VdfWcrWr19vSDIyMjLsxmsYhnH58mWjbdu2xltvvWUMHDjQ6Nmzp1V9fn6+MXnyZCM6OtoICgoybr75ZuPjjz8utM+iFHVMAAC8mVeM0BXloYce0pYtW7R48WJ9//336tOnj7p166aUlBSXxZCZmSkfHx+7jzSLkpOTo6CgIKuyihUr6uLFi9q1a5fd/dq1a6cPP/xQv/76q/Lz87V48WLl5OSoQ4cOxT72tm3b1LRpU0VFRVnKunbtqpycHLvHfuutt9SgQQObo10xMTGKjIxUx44dtX79+gL1L774omrVqqWHH37YZt/jxo3TvHnzNGvWLO3fv1+jRo1S//79tXHjxmKfk6PHBADAm/m5O4CSOnr0qBYtWqQff/zRkpCMGTNGn332mebNm6fExMRSj+HixYsaO3asHnjgAYWEhFxTH127dtX06dO1aNEi9e3bV+np6Xr55ZclSadPn7a734cffqh+/fqpRo0a8vPzU3BwsJKTk3XjjTcW+9jp6ekKDw+3KqtWrZoCAgKUnp5eoH1OTo4++OCDAo+DIyMjNWfOHLVo0UI5OTl677331LFjR23YsEF33HGHJGnLli16++23tWfPHpux/Pbbb5o2bZq+/PJLtWnTRpJ0ww03aPPmzZo9e7bat29f7PO6oqhjAgDg7bw+odu9e7cMw1CDBg2synNyclSjRg1J0vHjxxUdHV1oP8OGDbumd/QuXbqk++67T/n5+Zo5c6ZV3d13361NmzZZlTVp0kQ+Pj6W3+fPn5ckdenSRa+++qqGDh2qAQMGKDAwUM8995w2b94sX19fu8cfN26cMjIytG7dOtWsWVOffPKJ+vTpo02bNqlZs2bFPo8/x3SFYRg2y5ctW6bs7GzFx8dblTds2FANGza0/G7Tpo1Onjyp1157TXfccYeys7PVv39/zZ07VzVr1rQZx4EDB3Tx4kV17tzZqjw3N1cxMTGFxvtn99xzj1asWFGsYwIA4O28PqHLz8+Xr6+vdu3aVSDxqVy5siSpdu3aOnjwYKH9VKtWzeFjX7p0SX379tWxY8f05ZdfFhide+utt/T7779bftevX1+rVq1S7dq1bfY3evRojRo1SqdPn1a1atV0/PhxJSQk2E1Gjx49qhkzZmjfvn1q0qSJJOmWW27Rpk2blJSUpDfffLNY5xEREaGvv/7aqiwjI0OXLl0qMHJ35bz+/ve/KyIiosi+W7durffff98S7/Hjx9W9e3dLfX5+viTJz89Phw4dsvxeuXJlgesUGBho+fei/p5X/vbFOaYjo5kAAHgir0/oYmJilJeXp7Nnz9qdvejv769GjRo59bhXkrmUlBStX7/eMhr4Z7YSt7p166pevXp2+/Xx8bE8Ol60aJHq1KmjW2+91WbbCxcuSJIqVLB+FdLX19eStBRHmzZtNHHiRJ0+fVqRkZGSpDVr1igwMFAtWrSwanvs2DGtX79ey5cvL1bf3377raXPRo0aae/evVb148aNU3Z2tl5//XXVqVNHYWFhCgwMVFpaWqGPV4v79yzOMQEA8HZekdCdP39eR44csfw+duyY9uzZo+rVq6tBgwZ68MEHFR8fr6lTpyomJkY///yzvvzySzVr1kx/+9vfnHq866+/XpcvX9Y///lP7d69WytWrFBeXp7lXbPq1asrICDgms7z1VdfVbdu3VShQgUtW7ZMr7zyij766CPLyOOpU6fUsWNHLViwQLfddpsaNWqkm266SUOGDNFrr72mGjVq6JNPPtHatWu1YsUKS79paWn69ddflZaWpry8PMu7ZDfddJMqV66sLl26yGQyacCAAXr11Vf166+/asyYMRo8eHCBUcd33nlHkZGRuvvuuwvEP336dNWrV09NmjRRbm6u3n//fS1dulRLly6VJAUFBalp06ZW+1yZRHKlPCAgQGPGjNGoUaOUn5+vdu3aKSsrS1u3blXlypU1cOBAh65pcY4JAIDXc/c02+K4shzGX7eBAwcahmEYubm5xvPPP2/Uq1fP8Pf3NyIiIox7773X+P7770vleMeOHbNZL6nQ5VJUyLIlhmEYd955pxEaGmoEBQUZrVq1MlatWmVVf+W4fz7G4cOHjd69exthYWFGcHCwcfPNNxdYxmTgwIFFxnrixAnjnnvuMSpWrGhUr17dePzxx42LFy9a9ZOXl2dcd911xjPPPGMz/smTJxs33nijERQUZFSrVs1o166dsXLlSrvneyU2W8uWvP7660bDhg0Nf39/o1atWkbXrl2NjRs3FtpXcbFsCQCgrPExDMNwYf4IAAAAJysT69ABAACUZyR0AAAAXq7MJHSGYSgrK0s8QQYAAOVNmUnosrOzFRoaquzsbHeHAgAA4FJlJqEDAAAor0joAAAAvBwJHQAAgJfzii9FAADcY/Vqadgw6dgx2/UVKpi3gADzVrmyFBoqhYVJERFSvXrSTTdJ9etLN95oLqvAUALgdA7/x+rUqVPq37+/atSooeDgYDVv3ly7du2y1C9btkxdu3ZVzZo15ePjY/nMVFGWLl0qk8mkwMBAmUwmJScnOxoaAMCJPvlEuuce+8mcJOXnS5cvSxcuSOfOST/+KO3fL61fLy1aJE2aJD38sHTHHVLt2pKvr+TjY94qVJD8/aWQEOm666QWLaQ+faQXX5RWrZJOnnTVmQLez6ERuoyMDLVt21Z33nmnVq9erbCwMB09etTybUxJ+u2339S2bVv16dNHgwcPLla/27ZtU79+/fTSSy/p3nvvVXJysvr27avNmzerVatWDp0QAMA5nn5aKs2VoAzDnAxmZ5u3U6ek3bulJUsKtq1QQQoMlKpWlerWlWJipNtvlzp0kCIjSy9GwFs49OmvsWPHasuWLdq0aVORbY8fP67o6Gh9++23at68eaFt+/Xrp6ysLK1evdpS1q1bN1WrVk2LFi0qVmxZWVkKDQ1VZmZmgQ/KAwAc87//mR+bepOgIHPMTZpId90l9expftQLlAcOPXJdvny5WrZsqT59+igsLEwxMTGaO3duiYPYtm2bunTpYlXWtWtXbd26tcR9AwAcV7Gi+fGoN7l4UUpLM7/39+STUoMG5ke7vr5StWpSmzbmx7kHD5buyCPgDg4ldKmpqZo1a5bq16+vzz//XEOHDtXw4cO1YMGCEgWRnp6u8PBwq7Lw8HClp6fb3ScnJ0dZWVlWGwDAOSpXlnr0cHcUzpGfb36/b/t26YUXJJPp6kSOG26QBg+Wvv6aJA/ezaGELj8/X7feeqsSExMVExOjIUOGaPDgwZo1a1aJA/Hx8bH6bRhGgbI/mzRpkkJDQy1bnTp1ShwDAOCqN96QoqLcHUXpuXTJPOHjrbek1q3NSV7FitItt0hTp0oZGe6OECg+hxK6yMhImUwmq7LGjRsrLS2tREFEREQUGI07e/ZsgVG7P0tISFBmZqZlO8l0KABwqtq1paNHpddeMy89cuUxbCH/X9vrXbwoff+9NGaMVL265OdnXm7lhRekX35xd3SAfQ4ldG3bttWhQ4esyg4fPqy6deuWKIg2bdpo7dq1VmVr1qxRXFyc3X0CAwMVEhJitQEAnCsoSHriCSklxbw0yeXL5keYhlFw++036fBhae1aac4caexY6f77zTNRGzc2r0FXpYp5qRJvSQrz8qTUVPO7dzVrmh/TxsRIH3xgvg6Ap3Bo2ZJRo0YpLi5OiYmJ6tu3r3bs2KE5c+Zozpw5lja//vqr0tLS9NNPP0mSJQGMiIhQRESEJCk+Pl61a9fWpEmTJEkjRozQHXfcocmTJ6tnz5769NNPtW7dOm3evNkpJwkAKH3BweZZpY7OLM3PNy9Z8v335m3fPnMCeeqUlJlpHjXLyyudmB116ZK0Z4/Uv795q1VLio83j+BVqeLu6FCeObRsiSStWLFCCQkJSklJUXR0tEaPHm213tz8+fP10EMPFdjvhRde0Pjx4yVJHTp0UL169TR//nxL/ZIlSzRu3Dilpqbqxhtv1MSJE9W7d+9ix8WyJQBQthmGlJ4ubd4sbdok7dolHT9ufhSak+Pu6MwJXb9+0iuvSDVquDsalDcOJ3SeioQOAMo3wzCP7P33v+bHvvv3S2fPSrm5ro+lalVpyBDp+efNI5dAaSOhAwCUeefOmT9ltmyZtHOneeFkVz3GveEG86zZXr1cczyUTyR0AIByKT9f2rjRPIHjq6/Mj3NLc6KDv7/0wAPSrFnmGcOAM5HQAQDwh6wsaf586Z13zF+UKK3HtbfcYp4p26RJ6fSP8sehZUsAACjLQkKk4cPNM1lzcswJ3ezZUrNmzv0U2nffSU2bSpGR0sqVzusX5RcJHQAAdvj7S//+t3k5lcuXzUupDB1qXnTYGdLTpb//XQoNNY8MAteKhA4AgGKKijK/A/fLL+YEb/p0yRlfnszKkh56yLz0ybvvlrw/lD9en9AlJSXJZDIpNjbW3aEAAMoRX19pxAgpLc08mWLGjJJ/+/b8eWnQIPNXKb74wilhopxgUgQAAE6UmyslJJjfvfvtt5L1Vb++tHq1+XuyQGG8foQOAABPEhBgXnfu/Hnpm2+kW2+99r5SUqSbbpL69i15coiyjYQOAIBS0qKF+RNlFy5Ijz9uTvauxccfS9WqSTNnOjc+lB0kdAAAlLKKFaU33jAvhfLOO+ZPgznq0iVp2DDziN2pU04PEV6OhA4AABd66CEpI8P8blxYmOP7Hz1qnlk7caLzY4P3IqEDAMANunWTzpyRVqyQatRwbF/DkMaNkxo1Mq9lB5DQAQDgRvfcI/38s3n9ueBgx/Y9dEi67jrprbdKJzZ4DxI6AAA8QHy8eWbs88879pmxvDxp8GCpc2fzv6N8IqEDAMBD+PhIEyZI585JXbo4tu+6deZ38lJTSyU0eDgSOgAAPEzlytLnn0s7djj23dhffzXPgl2ypPRig2cioQMAwEPFxpq/G/vYY8XfxzCkPn3MS5yg/ODTXwAAeIGUFOmOOxyb1XrbbdKWLZKfX+nFBc/g9SN0SUlJMplMio2NdXcoAACUmvr1zQsKOzJat2OHVK+e+VEsyjZG6AAA8DJbtkidOkkXLxavfUiItHu3dOONpRsX3MfrR+gAAChv2rY1v1vXtGnx2mdlSSaTecQOZRMJHQAAXig4WNq7V/q//yte+9xcqU0b6b//Ld244B4kdAAAeLH//Ef69NPiLUacny/17CktXFj6ccG1SOgAAPByPXpIhw9LVasW3dYwpAcflD78sNTDgguR0AEAUAbccIN0/Lh5YeHiuP9+88geygYSOgAAyojQUOnAAfOkiaIYhtSrF0ldWUFCBwBAGeLvL23ebP5aRHHce6+0alXpxoTSR0IHAEAZ9NFH0vDhRbczDPM7eCxp4t1I6AAAKKNef11KSCi6XV6e1KGDdOhQqYeEUkJCBwBAGZaYWLyk7vffpbg4KSOj9GOC85HQAQBQxiUmSk89VXS7X3+VYmKkS5dKPyY4l9cndElJSTKZTIqNjXV3KAAAeKzJk6Unnyy63YkTUseO5kWI4T18DMMw3B2EM2RlZSk0NFSZmZkKCQlxdzgAAHikoUOl2bOLbvfYY1JSUunHA+fw+hE6AABQfG++aV5/rigzZ0oLFpR6OHASEjoAAMqZJUukNm2KbvfII9J335V+PCg5EjoAAMoZX19pzRqpbt3C2126ZF7O5OJFl4SFEiChAwCgHKpcWfrmG/M/C3PunHT77ea16uC5SOgAACinataUtm6V/PwKb/fNN9L48S4JCdeIhA4AgHKsWTNp4cKi202cKK1dW/rx4No4nNCdOnVK/fv3V40aNRQcHKzmzZtr165dlnrDMDR+/HhFRUWpYsWK6tChg/bv319kv9OnT1fDhg1VsWJF1alTR6NGjdJFHtoDAFDq+vSRRo0qvI1hSA8+yPt0nsqhhC4jI0Nt27aVv7+/Vq9erQMHDmjq1KmqWrWqpc2UKVM0bdo0zZgxQzt37lRERIQ6d+6s7Oxsu/1+8MEHGjt2rF544QUdPHhQb7/9tj788EMlFOdbJQAAoMRee63oma//+5/Utatr4oFjHFpYeOzYsdqyZYs2bdpks94wDEVFRWnkyJF6+umnJUk5OTkKDw/X5MmTNWTIEJv7Pf744zp48KC++OILS9kTTzyhHTt22D3WX7GwMAAAJfPLL1L9+kV/z3XmTOnRR10TE4rHoRG65cuXq2XLlurTp4/CwsIUExOjuXPnWuqPHTum9PR0denSxVIWGBio9u3ba+vWrXb7bdeunXbt2qUdO3ZIklJTU7Vq1Srdc889jp4PAAC4RjVqSF98IVUoIjsYMUIqxttUcCGHErrU1FTNmjVL9evX1+eff66hQ4dq+PDhWvDHUtLp6emSpPDwcKv9wsPDLXW23HfffXrppZfUrl07+fv768Ybb9Sdd96psWPH2t0nJydHWVlZVhsAACiZmBjplVcKb3PpkjRwoPm9OngGhxK6/Px83XrrrUpMTFRMTIyGDBmiwYMHa9asWVbtfHx8rH4bhlGg7M82bNigiRMnaubMmdq9e7eWLVumFStW6KWXXrK7z6RJkxQaGmrZ6tSp48ipAAAAO558UurUqfA2u3ZJhfzPNFzMoYQuMjJSJpPJqqxx48ZKS0uTJEVEREhSgdG4s2fPFhi1+7PnnntOAwYM0COPPKJmzZrp3nvvVWJioiZNmqT8/Hyb+yQkJCgzM9OynTx50pFTAQAAhXjvPamoV9InTpR+/NE18aBwDiV0bdu21aFDh6zKDh8+rLp/fDskOjpaERERWvunhWpyc3O1ceNGxcXF2e33woULqvCXB/a+vr4yDEP25mwEBgYqJCTEagMAAM4RESF9+GHhbXJzpc6d+YqEJ3AooRs1apS2b9+uxMREHTlyRAsXLtScOXM0bNgwSeZHrSNHjlRiYqKSk5O1b98+DRo0SMHBwXrggQcs/cTHx1stSdK9e3fNmjVLixcv1rFjx7R27Vo999xz6tGjh3x9fZ10qgAAwBHdukn9+xfe5ocfpDffdE08sM+hZUskacWKFUpISFBKSoqio6M1evRoDR482FJvGIYmTJig2bNnKyMjQ61atVJSUpKaNm1qadOhQwfVq1dP8+fPlyRdvnxZEydO1HvvvadTp06pVq1a6t69uyZOnGi1xl1hWLYEAADny8uTrr9e+ukn+22CgqTvvpMaNHBdXLDmcELnqUjoAAAoHbt2SbGxhc9qvfdeadky18UEa3zLFQAAFKpFC+mxxwpvk5wsrVrlmnhQECN0AACgSNnZ5q9InDljv01kpJSWJvn5uS4umDFCBwAAilSlivTBB4W3OX1amjDBNfHAGgkdAAAolo4dpR49Cm+TmCgdOOCaeHAVCR0AACi2RYukSpXs1+fnS+PGuS4emJHQAQCAYgsOlqZMKbxNcrK0YoVr4oGZ1yd0SUlJMplMio2NdXcoAACUC489Zp75Wphnn3VNLDBjlisAAHDYl19KnToVvjbdsmXm9elQ+rx+hA4AALjeXXcV/VmwgQPNy52g9JHQAQCAazJlSuFrzmVn851XVyGhAwAA1yQiougJEi++aF5sGKWLhA4AAFyzESOk2rXt158/X3TSh5IjoQMAANesQgVp/PjC27z7rvTbby4Jp9wioQMAACXyyCPSbbfZrz9/Xnr4YdfFUx6R0AEAgBJ75pnC6z/+WDp+3CWhlEskdAAAoMR69DB/69We/Hxp2jTXxVPekNABAIAS8/GR/vOfwtu88Yb0zTeuiae8IaEDAABOYTJJd95ZeJvZs10TS3lDQgcAAJxm4UIpMNB+/YcfSmfPui6e8sLrE7qkpCSZTCbFxsa6OxQAAMq9iAipe3f79dnZ0mOPuS6e8sLHMAr7rK73yMrKUmhoqDIzMxUSEuLucAAAKLe2b5fatZPy8mzX+/qaR+mqV3dtXGWZ14/QAQAAz9K6deHrzuXlSQsWuC6e8oCEDgAAON3gwYXXP/mkdOKEa2IpD0joAACA07VsKd19t/36y5fNnwSDc5DQAQCAUrFkiXl9usLq8/NdF09ZRkIHAABKRXCw+X06e/bulaZMcV08ZRkJHQAAKDXPPlv4KN2MGa6LpSwjoQMAAKXmnnvM33m159Qp6eefXRdPWUVCBwAASlXPnoXX//OfromjLCOhAwAApapfPykqyn79xo3S+vWui6csIqEDAAClKjhY+uijwtts3OiaWMoqEjoAAFDqWrSQgoLs17/9tnTunMvCKXO8PqFLSkqSyWRSbGysu0MBAAB2BAWZH73a8+OP0ksvuS6essbHMAzD3UE4Q1ZWlkJDQ5WZmamQkBB3hwMAAP7il18kk0k6e9Z2fUSEdPq0a2MqK7x+hA4AAHiHGjWkv//dfv0vv0jZ2a6LpywhoQMAAC7Ttav9ukuXpN69XRdLWUJCBwAAXObeewv/HNi6ddLXX7sunrKChA4AALiMv780e3bhbXbscE0sZQkJHQAAcKk6dSQ/P/v1K1ZIZWPKpuuQ0AEAAJeqVq3wd+XWrJHmzHFdPGWBwwndqVOn1L9/f9WoUUPBwcFq3ry5du3aZak3DEPjx49XVFSUKlasqA4dOmj//v1F9nvu3DkNGzZMkZGRCgoKUuPGjbVq1SpHwwMAAF4gKUkKD7dfX9RjWVhzKKHLyMhQ27Zt5e/vr9WrV+vAgQOaOnWqqlatamkzZcoUTZs2TTNmzNDOnTsVERGhzp07K7uQeci5ubnq3Lmzjh8/riVLlujQoUOaO3euateufc0nBgAAPFfNmlL79vbr09JcF0tZUMgT7IImT56sOnXqaN68eZayevXqWf7dMAxNnz5dzz77rHr/MZb67rvvKjw8XAsXLtSQIUNs9vvOO+/o119/1datW+Xv7y9Jqlu3rqPnAgAAvMitt9r/xmtGhvTf/0rdu7s2Jm/l0Ajd8uXL1bJlS/Xp00dhYWGKiYnR3LlzLfXHjh1Tenq6unTpYikLDAxU+/bttXXr1kL7bdOmjYYNG6bw8HA1bdpUiYmJysvLu4ZTAgAA3uDhh6VatWzX5edL8fHShQuujclbOZTQpaamatasWapfv74+//xzDR06VMOHD9eCBQskSenp6ZKk8L88FA8PD7fU2et3yZIlysvL06pVqzRu3DhNnTpVEydOtLtPTk6OsrKyrDYAAOA9ataUFi2yX3/unHmUDkVz6JFrfn6+WrZsqcTERElSTEyM9u/fr1mzZik+Pt7SzsfHx2o/wzAKlP2137CwMM2ZM0e+vr5q0aKFfvrpJ7366qt6/vnnbe4zadIkTZgwwZHwAQCAh4mKKrw+I8M1cXg7h0boIiMjZTKZrMoaN26stD/eXIyIiJCkAqNxZ8+eLTBq99d+GzRoIF9fX6t+09PTlZuba3OfhIQEZWZmWraTJ086cioAAMADNGggFTYHct486fffXRePt3IooWvbtq0OHTpkVXb48GHLBIbo6GhFRERo7dq1lvrc3Fxt3LhRcXFxhfZ75MgR5efnW/UbGRmpgIAAm/sEBgYqJCTEagMAAN7F11d68UX79Tt2SK+95rp4vJVDCd2oUaO0fft2JSYm6siRI1q4cKHmzJmjYcOGSTI/ah05cqQSExOVnJysffv2adCgQQoODtYDDzxg6Sc+Pl4JCQmW348++qh++eUXjRgxQocPH9bKlSuVmJho6RcAAJRd//qX1LGj/foPPnBdLN7KoXfoYmNjlZycrISEBL344ouKjo7W9OnT9eCDD1raPPXUU/r999/12GOPKSMjQ61atdKaNWtUpUoVS5u0tDRVqHA1l6xTp47WrFmjUaNG6eabb1bt2rU1YsQIPf300044RQAA4Olq1rRfl5npuji8lY9hlI2vpWVlZSk0NFSZmZk8fgUAwMvMmSPZWa5WgYHShg1S69YuDcmr8C1XAADgdv37S02b2q7LyZHuvVeyM08SIqEDAAAeIDhYWrZMsrfKWXo6a9IVhoQOAAB4hPx8qbAXwc6ccV0s3oaEDgAAeITo6MInR5w757JQvA4JHQAA8AgBAdKTT9qvHzdO+vxz18XjTUjoAACAx3jqKalnT9t1hiFNnuzaeLyF1yd0SUlJMplMio2NdXcoAADACQpbfWz3btfF4U28PqEbNmyYDhw4oJ07d7o7FAAA4ASFfdu1sHfsyjOvT+gAAEDZ8q9/SX52vmV19Kg0c6Zr4/EGJHQAAMCj1K8vvfee5Otru37kSPO6dLiKhA4AAHicrl2lvDzbdZcuSUuXujYeT0dCBwAAPE5OTuH1v//umji8BQkdAADwOBERUvPm9uurV3dZKF6BhA4AAHikyZMlf3/bdUOGSOvXuzYeT0ZCBwAAPFKXLtKECbbrLl+Wxo93aTgejYQOAAB4rDNn7Ndt2mT+egRI6AAAgAerWtV+XWio5OPjslA8GgkdAADwWP37SxXsZCshIdKJE66Nx1OR0AEAAI91003SjBm2R+LS0qSOHYte4qQ88PqELikpSSaTSbGxse4OBQAAlIJHH5VuvNF23dGj0scfuzYeT+RjGGXjdcKsrCyFhoYqMzNTISEh7g4HAAA4yaVLUkCA/frRo6WpU10Xjyfy+hE6AABQtvn7S2Fh9uuvu851sXgqEjoAAODxhg61Xe7jwzt0EgkdAADwAuPGSffdV7DcMKSEBCkpyfUxeRISOgAA4PH8/aV//9t+/eTJUl6e6+LxNCR0AADAK+zcab/u5MnCvypR1pHQAQAArxAZab8uKMj85YjyioQOAAB4hd69perVbdeZTK6NxdOQ0AEAAK9QqZK0bJnt77vu3i116SLl5ro8LI9AQgcAALxG+/bSP/5hu27rVunDD10bj6cgoQMAAF5l7Vr7dStXui4OT0JCBwAAvEphnwELDHRdHJ7E6xO6pKQkmUwmxcbGujsUAADgAn37XltdWeZjGIbh7iCcISsrS6GhocrMzFRISIi7wwEAAKUkM1Pq0EHas6dgXfPm5seuUVEuDsrNvH6EDgAAlC+hodKWLdJ11xWs27NHio93eUhuR0IHAAC8zt690o8/2q774gvpyBHXxuNuJHQAAMDrnDpVeL29ZK+sIqEDAABe55ZbJB8f23UBAVKTJq6Nx91I6AAAgNe58UapTx/bda1amb8qUZ6Q0AEAAK80f740eLBU4S/ZzKZN5lmw58+7Iyr3cDihO3XqlPr3768aNWooODhYzZs3165duyz1hmFo/PjxioqKUsWKFdWhQwft37+/2P0vXrxYPj4+6tWrl6OhAQCAcqRiRSkuTsrPL1i3c6c0Y4brY3IXhxK6jIwMtW3bVv7+/lq9erUOHDigqVOnquqfvpI7ZcoUTZs2TTNmzNDOnTsVERGhzp07Kzs7u8j+T5w4oTFjxuj22293+EQAAED5s3Sp/bqPP3ZdHO7m50jjyZMnq06dOpo3b56lrF69epZ/NwxD06dP17PPPqvevXtLkt59912Fh4dr4cKFGjJkiN2+8/Ly9OCDD2rChAnatGmTzp0759iZAACAcufy5WurK2scGqFbvny5WrZsqT59+igsLEwxMTGaO3eupf7YsWNKT09Xly5dLGWBgYFq3769tm7dWmjfL774omrVqqWHH37YwVMAAADlVffu9ut69HBdHO7mUEKXmpqqWbNmqX79+vr88881dOhQDR8+XAsWLJAkpaenS5LCw8Ot9gsPD7fU2bJlyxa9/fbbVslhUXJycpSVlWW1AQCA8mXQIMnW59yDg6XoaJeH4zYOJXT5+fm69dZblZiYqJiYGA0ZMkSDBw/WrFmzrNr5/GVhGMMwCpRdkZ2drf79+2vu3LmqWbNmsWOZNGmSQkNDLVudOnUcORUAAFAGBAdLX34pPfyw9bp0Fy6YyxIS3BebKzmU0EVGRspkMlmVNW7cWGlpaZKkiIgISSowGnf27NkCo3ZXHD16VMePH1f37t3l5+cnPz8/LViwQMuXL5efn5+OHj1qc7+EhARlZmZatpMnTzpyKgAAoIyoXNk8q9UwCtZNmSL9kaaUaQ4ldG3bttWhQ4esyg4fPqy6detKkqKjoxUREaG1a9da6nNzc7Vx40bFxcXZ7LNRo0bau3ev9uzZY9l69OihO++8U3v27LE78hYYGKiQkBCrDQAAlD9padL339uuy8+XVq50bTzu4NAs11GjRikuLk6JiYnq27evduzYoTlz5mjOnDmSzI9aR44cqcTERNWvX1/169dXYmKigoOD9cADD1j6iY+PV+3atTVp0iQFBQWpadOmVse5sgzKX8sBAAD+yte38Ho/h7Id7+TQKcbGxio5OVkJCQl68cUXFR0drenTp+vBBx+0tHnqqaf0+++/67HHHlNGRoZatWqlNWvWqEqVKpY2aWlpqvDXZZ0BAACuQe3aUuvW0vbtBesCAsrHbFcfw7D1xNn7ZGVlKTQ0VJmZmTx+BQCgnPnmG6lTJykz07q8e3fp3XelatXcE5erMEwGAAC8XsuW0nffmT8F9mf//a/UvLl04oRbwnIZEjoAAFAm/P67ZOs7Bmlp0tNPuz4eVyKhAwAAZcJHH9mvW7asbH8KjIQOAACUCTk59usuXzYvYVJWkdABAIAy4W9/s1/XsaN5xmtZRUIHAADKhLZtpT59CpYHBUkTJrg+Hlfy+oQuKSlJJpNJsba+zAsAAMqVhQul//xHioq6+m3Xixelvn2lP33IqsxhHToAAFCmLFwo/embBxYVK0o//CBdf73rYyptXj9CBwAA8Gf/+Y/t8t9/l+bOdW0srkJCBwAAypSjR6+tzpuR0AEAgDKlYcNrq/NmJHQAAKBMGTXKdnmVKtIjj7g2FlchoQMAAGXKP/4hvf66VLXq1bJKlaR775Xy8twWVqlilisAACiT/vtf6Z//lHJzr5ZVqmQuv/NO98VVGkjoAABAmZOXJ9WrJ/34Y8G6evXMkyMqlKHnlGXoVAAAAMw2b7adzEnS8ePS9u0uDafUkdABAIAy5/ffC6+/cME1cbgKCR0AAChz2raVKle2XRcaKrVp49p4ShsJHQAAKHOqVJFeeMF23YQJ5skRZYnXJ3RJSUkymUyKjY11dygAAMCDjBkjffyxebQuNFSqXl1q2lS6eFE6d87d0TkXs1wBAECZlZ8v9e0rLV1qXd6ggXniRK1a7onL2bx+hA4AAMCeFSsKJnOSdPiwNGmS6+MpLSR0AACgzFq2zH6drUTPW5HQAQCAMis//9rqvA0JHQAAKLO6d7df16OH6+IobSR0AACgzLr3XqlLl4LldepIzzzj+nhKi5+7AwAAACgtfn7Sf/8rzZkjLVoknT4t1aghtW9vXr6krGDZEgAAUOadO2ceqdu582pZhQpSUpI0dKjbwnIaHrkCAIAyb9w462ROMk+KGDZMSk11T0zOREIHAADKvPfes12eny998IFrYykNJHQAAKBMy8uTsrLs12dkuC6W0kJCBwAAyjRfX6ldO/v1HTq4LJRS4/UJXVJSkkwmk2JjY90dCgAA8FDjx5tnvP5VmzbS3//u8nCcjlmuAACgXPjyS2nCBGnTJqlqVekf/5CmTJGqVXN3ZCXn9SN0AAAAxXHXXdKaNdKIEeb36t56S2rcWHrlFcnbh7dYWBgAAJQbAwdKH3549feZM1JCgvTbb9JLL7kvrpLikSsAACgXUlKkhg1tj8ZVqSKdOmX+pzfikSsAACgXduyw/2g1O1s6eNC18TgTCR0AACgXwsMLrw8Lc00cpYGEDgAAlAt33SVFR9uu69RJqlfPpeE4lcMJ3alTp9S/f3/VqFFDwcHBat68uXbt2mWpNwxD48ePV1RUlCpWrKgOHTpo//79hfY5d+5c3X777apWrZqqVaumTp06aceOHY6fDQAAgB0VKkhLl0qRkdbljRtL8+a5JyZncWiWa0ZGhtq2bas777xTq1evVlhYmI4ePaqqVata2kyZMkXTpk3T/Pnz1aBBA7388svq3LmzDh06pCp23jTcsGGD7r//fsXFxSkoKEhTpkxRly5dtH//ftWuXbtEJwgAAHBFTIyUmiolJ0tHjpiXL7n5ZqlyZXdHVjIOzXIdO3astmzZok2bNtmsNwxDUVFRGjlypJ5++mlJUk5OjsLDwzV58mQNGTKkWMfJy8tTtWrVNGPGDMXHxxdrH2a5AgCA4vr0U2nwYOl//zP/Dg42f03iySfdGtY1c+iR6/Lly9WyZUv16dNHYWFhiomJ0dy5cy31x44dU3p6urp06WIpCwwMVPv27bV169ZiH+fChQu6dOmSqlev7kh4AAAARTp0SOrb92oyJ0kXLkhPPSUtW+a+uErCoYQuNTVVs2bNUv369fX5559r6NChGj58uBYsWCBJSk9PlySF/2UaSXh4uKWuOMaOHavatWurU6dOdtvk5OQoKyvLagMAACjK7NlSbq7tujfecG0szuLQO3T5+flq2bKlEhMTJUkxMTHav3+/Zs2aZfVo1MfHx2o/wzAKlNkzZcoULVq0SBs2bFBQUJDddpMmTdKECRMcCR8AAECpqddW58kcGqGLjIyUyWSyKmvcuLHS0tIkSREREZJUYDTu7NmzBUbtbHnttdeUmJioNWvW6Oabby60bUJCgjIzMy3byZMnHTkVAABQTjVubL+uUSPXxeFMDiV0bdu21aFDh6zKDh8+rLp160qSoqOjFRERobVr11rqc3NztXHjRsXFxRXa96uvvqqXXnpJn332mVq2bFlkLIGBgQoJCbHaAAAAijJkiHkShC2jR7s2FmdxKKEbNWqUtm/frsTERB05ckQLFy7UnDlzNGzYMEnmR60jR45UYmKikpOTtW/fPg0aNEjBwcF64IEHLP3Ex8crISHB8nvKlCkaN26c3nnnHdWrV0/p6elKT0/X+fPnnXSaAAAAZvXqSStWSDfddLWsVi3prbekrl3dFlaJOLRsiSStWLFCCQkJSklJUXR0tEaPHq3Bgwdb6g3D0IQJEzR79mxlZGSoVatWSkpKUtOmTS1tOnTooHr16mn+/PmSpHr16unEiRMFjvXCCy9o/PjxxYqLZUsAAIAjDEPatUvKyJB8fc2f/vpTuuJVHE7oPBUJHQAAcNTEidLkyVJ2tvl3TIy0YIH3JXYkdAAAoFyaPVsaOrRgeUSElJLiXV+PcPhbrgAAAGXB1Km2y9PTpYULXRtLSZHQAQCAcicvzzwKZ8/Bg66LxRlI6AAAQLnj6ytdf739+htucF0szkBCBwAAyqXhw22XV60qDRjg0lBKjIQOAACUS6NHSyNGSP7+V8vq1pVWrTIndd7E62e5JiUlKSkpSXl5eTp8+DCzXAEAgENOn5a2bZOqVZPat5cqeOFwl9cndFewbAkAALhWn30mvfGGlJpq/tbryJHSHXe4O6riI6EDAADl2htvFHyfrkIF6d13pf793ROTo0joAABAuZWVJdWuLdn6fHx4uHTypPU7dp7KC58SAwAAOMeGDbaTOUk6c0baudOl4VwzEjoAAFBu+fkVXu8No3MSCR0AACjH7rpLql7ddl29elKLFi4N55qR0AEAgHIrKEiaObPgSF1QkPTmm96zhEkRA40AAABlW79+UqNG5gTu6FHzsiWPPSY1bOjuyIqPWa4AAAB/cu6c9PvvUmSkuyMpPi8ZSAQAAChdx49LPXpINWpIUVFS06bSp5+6O6riYYQOAACUe9nZUrNm0okT1uUVKkhr1kgdO7onruJihA4AAJR7771XMJmTpPx8adIk18fjKK9P6JKSkmQymRQbG+vuUAAAgJfascN+nTcsLuz1Cd2wYcN04MAB7fSGqw0AADxSRIT9uvBw18Vxrbw+oQMAACiphx6SfH1t1z3yiGtjuRYkdAAAoNxr2FB6+20pMNC6/L77pNGj3ROTI5jlCgAA8If//U9aulQ6f17q1Elq3tzdERUPCR0AAIANly6ZH8N6w+e/vCBEAAAA19m2TbrrLikgQAoOlgYOlE6fdndUhWOEDgAA4A+7dknt2kkXL1qX168v7d4tVa7snriKwggdAADAHxITCyZzkpSSYl582FOR0AEAAPxh82b7dV995bo4HEVCBwAA8Ifq1a+tzt1I6AAAAP4wcOC11bkbCR0AAMAfRo+W/vY36zIfH/O7dbfd5p6YisPP3QGUVFJSkpKSkpSXl+fuUAAAgJcLCJBWrpTWr5c+/9y8bMl990kNGrg7ssKxbAkAAICX8/oROgAAgNKQnS29/760d690/fXSoEFSRIS7o7KNEToAAIC/+OEHqWNH6aefrpZVrCglJ0tdu7ovLnuYFAEAAPAXjzxincxJ0u+/S/37Szk57ompMCR0AAAAf5KaKm3ZYrvu55+lzz5zbTzFQUIHAADwJ1lZhddnZromDkeQ0AEAAPyJySSFhdmuq1BBat/etfEUh8MJ3alTp9S/f3/VqFFDwcHBat68uXbt2mWpNwxD48ePV1RUlCpWrKgOHTpo//79Rfa7dOlSmUwmBQYGymQyKTk52dHQAAAASiwgQBo/3nbd4MFS3bouDadYHEroMjIy1LZtW/n7+2v16tU6cOCApk6dqqpVq1raTJkyRdOmTdOMGTO0c+dORUREqHPnzsrOzrbb77Zt29SvXz8NGDBA3333nQYMGKC+ffvq66+/vuYTAwAAuFaPPiotWiTFxEi+vtINN0ivvSbNnOnuyGxzaNmSsWPHasuWLdq0aZPNesMwFBUVpZEjR+rpp5+WJOXk5Cg8PFyTJ0/WkCFDbO7Xr18/ZWVlafXq1Zaybt26qVq1alq0aFGxYmPZEgAAUF45NEK3fPlytWzZUn369FFYWJhiYmI0d+5cS/2xY8eUnp6uLl26WMoCAwPVvn17bd261W6/27Zts9pHkrp27VroPgAAADBzKKFLTU3VrFmzVL9+fX3++ecaOnSohg8frgULFkiS0tPTJUnh4eFW+4WHh1vqbElPT3d4n5ycHGVlZVltAAAAzrZqldS7txQXJ40YIR096u6ICnLo01/5+flq2bKlEhMTJUkxMTHav3+/Zs2apfj4eEs7Hx8fq/0MwyhQ9leO7jNp0iRNmDDBkfABAAAc8vzz0ksvXf29bZs0f760bp0UG+u2sApwaIQuMjJSJpPJqqxx48ZKS0uTJEX88YGzv46snT17tsAI3J9FREQ4vE9CQoIyMzMt28mTJx05FQAAgEIdPy5NnFiwPCtLGj3a5eEUyqGErm3btjp06JBV2eHDh1X3j/m70dHRioiI0Nq1ay31ubm52rhxo+Li4uz226ZNG6t9JGnNmjWF7hMYGKiQkBCrDQAAwFk+/VTKz7ddt3mz+asRnsKhR66jRo1SXFycEhMT1bdvX+3YsUNz5szRnDlzJJkfm44cOVKJiYmqX7++6tevr8TERAUHB+uBBx6w9BMfH6/atWtr0qRJkqQRI0bojjvu0OTJk9WzZ099+umnWrdunTZv3uzEUwUAACi+otYBKf46IaXPoRG62NhYJScna9GiRWratKleeuklTZ8+XQ8++KClzVNPPaWRI0fqscceU8uWLXXq1CmtWbNGVapUsbRJS0vT6dOnLb/j4uK0ePFizZs3TzfffLPmz5+vDz/8UK1atXLCKQIAADiuRw/J3uv8cXFSrVqujacwDq1D58lYhw4AADjbM89IfzxQtKhc2TwpwpPGnUjoAAAACvHpp9LcudKZM+aZrSNHSg0auDsqayR0AAAAXs6hd+gAAADgeRya5QoAAFBe7dghLVkiXbok/f3vUseO7o7oKh65AgAAFGH4cOmNN6zL7r1X+ugjyc8Dhsd45AoAAFCIVasKJnOSlJwszZ7t+nhs8fqELikpSSaTSbGe9EE1AABQZrz3nv26BQtcF0dheOQKAABQiLvvlj77zHZdgwbSX76K6hZeP0IHAABQmjp0sF93550uC6NQJHQAAACFGDxYqlu3YHnVqtKYMS4PxyYSOgAAgEJUry5t3iwNGiRVqiQFBEi9e5vLbrrJ3dGZ8Q4dAACAl2OEDgAAwMuR0AEAAHg5EjoAAIBi+vpr8zImgYFSzZrSyJFSZqa7o+IdOgAAgGLZsUNq3166eNG6vEULads2yd/fPXFJjNABAAAUy4svFkzmJGnXLmnZMtfH82ckdAAAAMWwfr39ui+/dF0ctpDQAQAAFENhb3SFhrouDlu8PqFLSkqSyWRSbGysu0MBAABl2IAB9uv693ddHLYwKQIAAKAYsrOlLl2k7dutyxMTpYQE98R0hZ97Dw8AAOAdqlSRNm2Sli+XvvjC/Aj2wQelpk3dHRkjdAAAAF7P69+hAwAAKO9I6AAAALwcCR0AAICDPvpIio2VgoKkhg2l11+X3PkSG5MiAAAAHDB7tjR06NXfhw+bv+makiLNmOGemJgUAQAAUEy5udL110tnzhSs8/WVjh2T6tRxfVw8cgUAACim/fttJ3OSlJcnbdjg0nAsSOgAAACKqaiHgO56SEhCBwAAUEw33ii1bm27rmZNqVs318ZzBQkdAACAA95+W4qIsC6rWFF67z0pMNA9MXn9LNekpCQlJSUpLy/P3aEAAIBywGSSDh2SFiyQvv9eqltXeughKSrKfTExyxUAAMDL8cgVAADAy5HQAQAAeDmvf4cOAADAXX79VVq4UDp1Srr1VqlXL8nf3/VxkNABAABcg7Vrpd69pfPnr5Y1aiStWyfVru3aWHjkCgAA4KALF6R+/ayTOUn64Qfp0UddHw8JHQAAgIOWL5cyMmzXrVwp/e9/ro3HoYRu/Pjx8vHxsdoi/rSy3pkzZzRo0CBFRUUpODhY3bp1U0pKSpH9Tp8+XQ0bNlTFihVVp04djRo1ShcvXnT8bAAAAFzg55/t1+XnS+fOuSwUSdfwDl2TJk20bt06y29fX19JkmEY6tWrl/z9/fXpp58qJCRE06ZNU6dOnXTgwAFVqlTJZn8ffPCBxo4dq3feeUdxcXE6fPiwBg0aJEn6f//v/13DKQEAAJSu22+3XxcVJUVHuy4W6RoSOj8/P6tRuStSUlK0fft27du3T02aNJEkzZw5U2FhYVq0aJEeeeQRm/1t27ZNbdu21QMPPCBJqlevnu6//37t2LHD0dAAAABc4pZbpHvvlZKTC9aNGyf5uXjaqcPv0KWkpCgqKkrR0dG67777lJqaKknKycmRJAUFBVna+vr6KiAgQJs3b7bbX7t27bRr1y5LApeamqpVq1bpnnvucTQ0AAAAl1m0SHr6aal6dfPvRo2k+fPdMynCoU9/rV69WhcuXFCDBg105swZvfzyy/rhhx+0f/9+hYSEqH79+rrttts0e/ZsVapUSdOmTVNCQoK6dOmizz//3G6/b7zxhp544gkZhqHLly/r0Ucf1cyZMwuNJScnx5JESuZPf9WpU4dPfwEAAJcyDOniRaliRffF4NAI3d13361//OMfatasmTp16qSVK1dKkt599135+/tr6dKlOnz4sKpXr67g4GBt2LBBd999t+U9O1s2bNigiRMnaubMmdq9e7eWLVumFStW6KWXXio0lkmTJik0NNSy1alTx5FTAQAAcAofH/cmc5KDI3S2dO7cWTfddJNmzZplKcvMzFRubq5q1aqlVq1aqWXLlkpKSrK5/+23367WrVvr1VdftZS9//77+ve//63z58+rQgXbOScjdAAAAGYlWocuJydHBw8eVGRkpFV5aGioatWqpZSUFH3zzTfq2bOn3T4uXLhQIGnz9fWVYRgqLNcMDAxUSEiI1QYAAFAeOTQHY8yYMerevbuuv/56nT17Vi+//LKysrI0cOBASdLHH3+sWrVq6frrr9fevXs1YsQI9erVS126dLH0ER8fr9q1a2vSpEmSpO7du2vatGmKiYlRq1atdOTIET333HPq0aNHoY9qAQAAPMWmTeZvup4/L3XubP6KRGCg647vUEL3448/6v7779fPP/+sWrVqqXXr1tq+fbvq1q0rSTp9+rRGjx6tM2fOKDIyUvHx8Xruuees+khLS7MakRs3bpx8fHw0btw4nTp1SrVq1VL37t01ceJEJ5weAABA6Ro9Wvrz0rnvvy/95z/SF19IoaGuiaHE79B5iqysLIWGhvIOHQAAcJktW6R27WzXPfmkNGWKa+LgW64AAADXaOFC+3WLFrkuDhI6AACAa3ThwrXVORsJHQAAwDX607xPh+qcjYQOAADgGv3zn1KrVgXLQ0LM33R1FRI6AACAa+TvL61dKz37rBQdLdWqJT34oLR9u9SkieviYJYrAACAl/P6EbqkpCSZTCbFxsa6OxQAAAC3YIQOAADAy3n9CB0AAEB559CnvwAAAGDfb79JX30l+flJd9zhuu+5MkIHAADgBLNnS7VrS3/7m3kNujp1pI8/ds2xeYcOAACghNatkzp3Llju5yd98410yy2le3xG6AAAAErojTdsl1++LM2cWfrHJ6EDAAAooSNHrq3OWUjoAAAASqhhQ/t1jRqV/vFJ6AAAAEpo5EjJx6dgeUCA9NhjpX98EjoAAIASuuMO6d13zd9yvaJOHWnpUtd805VZrgAAAE6Smytt22ae3dq6teTr65rjsrAwAACAkwQESO3bu/64Xv/INSkpSSaTSbGxse4OBQAAwC145AoAAODlvH6EDgAAoLzjHToAAAAn27hR2rRJql5d6ttXqlmzdI/HI1cAAAAnuXBB6tnT/G3XK4KCpPnzpX79Su+4PHIFAABwkueft07mJOniRSk+Xvrpp9I7LgkdAACAk7zzju3y3Fzp/fdL77gkdAAAAE5w6ZKUkWG//uzZ0js2CR0AAIAT+PtLLVrYr2/duvSOTUIHAADgJM89J/n4FCxv1kzq1av0jktCBwAA4CQ9e0offSSZTObfgYFS//7SF1+Yv+9aWli2BAAAoBT88osUHCxVrFj6x2JhYQAAgFJQo4brjuX1j1yTkpJkMpkUGxvr7lAAAADcgkeuAAAAXs7rR+gAAADKOxI6AACAUpKdLX33nfS//5XucUjoAAAAnOzyZenJJ6XISKl5cykqSrr/funcudI5HrNcAQAAnGzsWGnq1Ku/L1+WFi+Wfv5ZWrvW+cdjhA4AAMCJsrKkWbNs161bJ337rfOPSUIHAADgREeOSBcu2K//7jvnH9OhhG78+PHy8fGx2iIiIiz1Z86c0aBBgxQVFaXg4GB169ZNKSkpRfZ77tw5DRs2TJGRkQoKClLjxo21atUqx88GAADAzaKiJF9f+/XXX+/8Yzr8Dl2TJk20bt06y2/fPyI2DEO9evWSv7+/Pv30U4WEhGjatGnq1KmTDhw4oEqVKtnsLzc3V507d1ZYWJiWLFmi6667TidPnlSVKlWu8ZQAAADcJyJCuvdeacmSgnUNG0p33un8Yzqc0Pn5+VmNyl2RkpKi7du3a9++fWrSpIkkaebMmQoLC9OiRYv0yCOP2OzvnXfe0a+//qqtW7fK399fklS3bl1HwwIAAPAYs2eblyrZuPFqWYMG0qefSj4+zj+ew+/QpaSkKCoqStHR0brvvvuUmpoqScrJyZEkBQUFWdr6+voqICBAmzdvttvf8uXL1aZNGw0bNkzh4eFq2rSpEhMTlZeX52hoAAAAHqF6dWnDBmnHDumtt8wzWw8eNI/QlQaHRuhatWqlBQsWqEGDBjpz5oxefvllxcXFaf/+/WrUqJHq1q2rhIQEzZ49W5UqVdK0adOUnp6u06dP2+0zNTVVX375pR588EGtWrVKKSkpGjZsmC5fvqznn3/e7n45OTmWJFIyf/oLAADAk8TGmrfSVqJvuf7222+68cYb9dRTT2n06NHatWuXHn74YX333Xfy9fVVp06dVKGCeRDQ3iSHBg0a6OLFizp27Jjlfbxp06bp1VdfLTQRHD9+vCZMmFCgnG+5AgCA8qZEy5ZUqlRJzZo1s8xkbdGihfbs2aNz587p9OnT+uyzz/TLL78oOjrabh+RkZFq0KCBJZmTpMaNGys9PV25ubl290tISFBmZqZlO3nyZElOBQAAwGuVKKHLycnRwYMHFRkZaVUeGhqqWrVqKSUlRd9884169uxpt4+2bdvqyJEjys/Pt5QdPnxYkZGRCggIsLtfYGCgQkJCrDYAAIDyyKGEbsyYMdq4caOOHTumr7/+Wv/85z+VlZWlgQMHSpI+/vhjbdiwQampqfr000/VuXNn9erVS126dLH0ER8fr4SEBMvvRx99VL/88otGjBihw4cPa+XKlUpMTNSwYcOcdIoAAABlm0OTIn788Ufdf//9+vnnn1WrVi21bt1a27dvtywzcvr0aY0ePVpnzpxRZGSk4uPj9dxzz1n1kZaWZnmvTpLq1KmjNWvWaNSoUbr55ptVu3ZtjRgxQk8//bQTTg8AAMC9DEP66ivp+HGpaVOpRQvnH6NEkyI8SVZWlkJDQ5kUAQAAPEZqqtSzp7Rv39WyO+80LzpcvbrzjsO3XAEAAEpJr17WyZwkrV8vDR7s3OOQ0AEAAJSCTZukvXtt133yifTTT847FgkdAABAKThxwn5dfr7044/OOxYJHQAAQClo1sx+XVCQVL++845FQgcAAFAKbrlF+tPKbVYefliqVs15xyKhAwAAKCUffST16ydd+SBWxYrS449L/+//Ofc4Xr9sSVJSkpKSkpSXl6fDhw+zbAkAAPA4Z86Y35m78UapalXn9+/1Cd0VrEMHAADKKx65AgAAeDkSOgAAAC9HQgcAAODlSOgAAAC8HAkdAACAi+TnS7//7vx+SegAAABKWXa29H//Z16yJDhYuvVW8/dcnYVlSwAAAEqRYUjt20ubNlmX+/hIS5ZIvXuX/BiM0AEAAJSidesKJnOSOdEbP945xyChAwAAKEWbN9uv27tXysws+TFI6AAAAEpR9er26ypWNG8lRUIHAABQiu6/XwoMtF33wANSQEDJj+H1CV1SUpJMJpNiY2PdHQoAAEABYWHSu+8WTNxatJBefdU5x2CWKwAAgAucPi198IH0889SXJz0979LFZw0tEZCBwAA4OW8/pErAABAeUdCBwAA4OVI6AAAALxcmXmHzjAMZWdnq0qVKvLx8XF3OAAAAC5TZhI6AACA8opHrgAAAF6OhA4AAMDLkdABAAB4ORI6AAAAL0dCBwAA4OVI6AAAALwcCR0AAICXI6EDAADwciR0AAAAXo6EDgAAwMv5uTuAwlz5PisAAEB5VZzv1Ht0Qpedna3Q0FB3hwEAAOA2mZmZCgkJKbSNRyd0VapUUWZmZrHaZmVlqU6dOjp58mSRJ21PbGysdu7ceU37lqU+nHEtSxqDs/rwhBi4N523P/emc/vg3nTe/tybzu2De9N6/ypVqhTZzqMTOh8fH4f/kCEhIdf8x/f19S3RfxDLWh8luZbOiqGkfXhCDFdwb3rGtXRWHJ5wLTzhenrKeXjC30Pi3nRmHxL35pX9i3rcKjEpwsqwYcPow4k84Tw8IQZn8JTz8IS/hzOUlWvhCdfTU87DE/4ezlBWroUnXE9POQ9X/T18DMMwSnQkD5GVlaXQ0NBiPWdG4biWzsX1dB6upXNxPZ2Ha+lcXE/HlZkRusDAQL3wwgsKDAx0dyhej2vpXFxP5+FaOhfX03m4ls7F9XRcmRmhAwAAKK/KzAgdAABAeUVCBwAA4OVI6AAAALwcCR0AAICXc0tCN3PmTEVHRysoKEgtWrTQpk2bCm2/ceNGtWjRQkFBQbrhhhv05ptvFmizdOlSmUwmBQYGymQyKTk52eHjGoah8ePHKyoqShUrVlSHDh20f//+kp2sC3jq9Rw0aJB8fHysttatW5fsZEuZO67lV199pe7duysqKko+Pj765JNPCvTBvXmVM64n96ZZUddy0qRJllXqw8LC1KtXLx06dMiqDffmVc64ntybZkVdy1mzZunmm2+2LDzcpk0brV692qqNt96b18xwscWLFxv+/v7G3LlzjQMHDhgjRowwKlWqZJw4ccJm+9TUVCM4ONgYMWKEceDAAWPu3LmGv7+/sWTJEkubrVu3Gr6+vkZiYqJx8OBBIzEx0fDz8zO2b9/u0HFfeeUVo0qVKsbSpUuNvXv3Gv369TMiIyONrKys0rsgJeTJ13PgwIFGt27djNOnT1u2X375pfQuRgm561quWrXKePbZZ42lS5cakozk5OQCx+LeNHPW9eTeLN617Nq1qzFv3jxj3759xp49e4x77rnHuP76643z589b2nBvmjnrenJvFu9aLl++3Fi5cqVx6NAh49ChQ8Yzzzxj+Pv7G/v27bO08cZ7syRcntDddtttxtChQ63KGjVqZIwdO9Zm+6eeespo1KiRVdmQIUOM1q1bW3737dvX6Natm1Wbrl27Gvfdd1+xj5ufn29EREQYr7zyiqX+4sWLRmhoqPHmm286cIau5anX0zDM/8XUs2dPh87Hndx1Lf/MVgLCvenc62kY3JuG4fi1NAzDOHv2rCHJ2Lhxo2EY3JvOvp6Gwb1pGNd2LQ3DMKpVq2a89dZbhmF4771ZEi595Jqbm6tdu3apS5cuVuVdunTR1q1bbe6zbdu2Au27du2qb775RpcuXSq0zZU+i3PcY8eOKT093apNYGCg2rdvbzc2d/Pk63nFhg0bFBYWpgYNGmjw4ME6e/as4yfqAu66lsXBvenc63kF96bj1zIzM1OSVL16dUncm86+nldwbzp2LfPy8rR48WL99ttvatOmjSTvvDdLyqUJ3c8//6y8vDyFh4dblYeHhys9Pd3mPunp6TbbX758WT///HOhba70WZzjXvmnI7G5mydfT0m6++679cEHH+jLL7/U1KlTtXPnTt11113Kycm5thMuRe66lsXBvenc6ylxbxbWxl6fhmFo9OjRateunZo2bWrp48p+xe3H3Tz5ekrcm4W1+Wufe/fuVeXKlRUYGKihQ4cqOTlZJpPJ0seV/Yobm7fzc8dBfXx8rH4bhlGgrKj2fy0vTp/OauNpPPV69uvXz/LvTZs2VcuWLVW3bl2tXLlSvXv3LuyU3MZd17I0YvMEnno9uTcd7/Pxxx/X999/r82bN5c4Nk/gqdeTe7P4fTZs2FB79uzRuXPntHTpUg0cOFAbN260JHXXEps3c+kIXc2aNeXr61sgOz579myBLPqKiIgIm+39/PxUo0aNQttc6bM4x42IiJAkh2JzN0++nrZERkaqbt26SklJKd4JupC7rmVxcG8693rawr1ZeJ//93//p+XLl2v9+vW67rrrrI4jcW8W1saR62kL96b9PgMCAnTTTTepZcuWmjRpkm655Ra9/vrrlj4k77o3S8qlCV1AQIBatGihtWvXWpWvXbtWcXFxNvdp06ZNgfZr1qxRy5Yt5e/vX2ibK30W57jR0dGKiIiwapObm6uNGzfajc3dPPl62vLLL7/o5MmTioyMLN4JupC7rmVxcG8693rawr15tc2f+zQMQ48//riWLVumL7/8UtHR0VbtuTedez1t4d682qaoe8owDMujaW+8N0us9OddWLsyxfntt982Dhw4YIwcOdKoVKmScfz4ccMwDGPs2LHGgAEDLO2vTHEeNWqUceDAAePtt98uMMV5y5Ythq+vr/HKK68YBw8eNF555RW7y2zYO65hmKc4h4aGGsuWLTP27t1r3H///R4/xdlTr2d2drbxxBNPGFu3bjWOHTtmrF+/3mjTpo1Ru3Ztj72e7rqW2dnZxrfffmt8++23hiRj2rRpxrfffltgSR3uTedcT+5Ns+Jcy0cffdQIDQ01NmzYYLWMxoULFyxtuDfNnHE9uTfNinMtExISjK+++so4duyY8f333xvPPPOMUaFCBWPNmjWWNt54b5aEyxM6wzCMpKQko27dukZAQIBx6623Fpiy3b59e6v2GzZsMGJiYoyAgACjXr16xqxZswr0+fHHHxsNGzY0/P39jUaNGhlLly516LiGYZ7m/MILLxgRERFGYGCgcccddxh79+51zkmXIk+8nhcuXDC6dOli1KpVy/D39zeuv/56Y+DAgUZaWprzTrwUuONarl+/3pBUYBs4cKClDffmVSW9ntybVxV1LW1dR0nGvHnzLG24N68q6fXk3ryqqGv5r3/9y3LMWrVqGR07drRK5gzDe+/Na+VjGH+8jQgAAACvxLdcAQAAvBwJHQAAgJcjoQMAAPByJHQAAABejoQOAADAy5HQAQAAeDkSOgAAAC9HQgcAAODlSOgAAAC8HAkdAACAlyOhAwAA8HIkdAAAAF7u/wPuy3EqfQTVjQAAAABJRU5ErkJggg==",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "constlist=[(T[n]/factorial(n)/e^((12*n)^(1/2))/n^(5/12)).n(digits=200) for n in range(1,500)]\n",
    "limplot(constlist,14,300,1/2)\n",
    "#This approximates the constant terms assuming a_n ~ c*n!*e^(\\sqrt(12n))*n^(5/12) as suggested by the previous calculations\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Proving the asymptotic form\n",
    "\n",
    "## Computing the recurrence and the matrices\n",
    "\n",
    "In the following we show the calculations used in proving the asymptotic form of the numbers $t_{n}$. First we compute the transition matrix, using matrix versions of the operators $\\delta$ and multiplication by $z$ and $z^{-1}$. We start by determining the values $m_{1}(n),\\ldots,m_{9}(n)$ in the recurrence for $t_{n}$, and the corresponding transition matrix $\\widetilde{\\mathcal{M}}_{n}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle m_{1}(n)= 3 \\, n + 27\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle m_{1}(n)= 3 \\, n + 27$"
      ],
      "text/plain": [
       "m_{1}(n)= 3*n + 27"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle m_{2}(n)= -3 \\, {\\left(n + 8\\right)} {\\left(n + 7\\right)}\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle m_{2}(n)= -3 \\, {\\left(n + 8\\right)} {\\left(n + 7\\right)}$"
      ],
      "text/plain": [
       "m_{2}(n)= -3*(n + 8)*(n + 7)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle m_{3}(n)= {\\left(n^{2} + 8 \\, n + 22\\right)} {\\left(n + 7\\right)}\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle m_{3}(n)= {\\left(n^{2} + 8 \\, n + 22\\right)} {\\left(n + 7\\right)}$"
      ],
      "text/plain": [
       "m_{3}(n)= (n^2 + 8*n + 22)*(n + 7)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle m_{4}(n)= 3 \\, {\\left(n + 6\\right)}^{2} {\\left(n - 5\\right)}\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle m_{4}(n)= 3 \\, {\\left(n + 6\\right)}^{2} {\\left(n - 5\\right)}$"
      ],
      "text/plain": [
       "m_{4}(n)= 3*(n + 6)^2*(n - 5)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle m_{5}(n)= 6 \\, {\\left(3 \\, n + 10\\right)} {\\left(n + 5\\right)}^{2}\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle m_{5}(n)= 6 \\, {\\left(3 \\, n + 10\\right)} {\\left(n + 5\\right)}^{2}$"
      ],
      "text/plain": [
       "m_{5}(n)= 6*(3*n + 10)*(n + 5)^2"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle m_{6}(n)= {\\left(31 \\, n + 49\\right)} {\\left(n + 4\\right)}^{2}\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle m_{6}(n)= {\\left(31 \\, n + 49\\right)} {\\left(n + 4\\right)}^{2}$"
      ],
      "text/plain": [
       "m_{6}(n)= (31*n + 49)*(n + 4)^2"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle m_{7}(n)= 90 \\, {\\left(n + 3\\right)}^{3}\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle m_{7}(n)= 90 \\, {\\left(n + 3\\right)}^{3}$"
      ],
      "text/plain": [
       "m_{7}(n)= 90*(n + 3)^3"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle m_{8}(n)= 75 \\, {\\left(n + 2\\right)}^{3}\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle m_{8}(n)= 75 \\, {\\left(n + 2\\right)}^{3}$"
      ],
      "text/plain": [
       "m_{8}(n)= 75*(n + 2)^3"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle m_{9}(n)= 125 \\, {\\left(n + 1\\right)}^{3}\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle m_{9}(n)= 125 \\, {\\left(n + 1\\right)}^{3}$"
      ],
      "text/plain": [
       "m_{9}(n)= 125*(n + 1)^3"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#In the definitions below, matdel(n) corresponds to the operator \\delta, \n",
    "def matdel(j):\n",
    "    return diagonal_matrix([j+i for i in range(1,11)])\n",
    "def matzinv(size):\n",
    "    return matrix.toeplitz([0]*size,[1]+[0]*(size-2))\n",
    "def matz(size):\n",
    "    return matrix.toeplitz([0]+[1]+[0]*(size-2),[0]*(size-1))\n",
    "mati=matz(10)+matz(10)^2+5*matz(10)^3\n",
    "def transmat(n):\n",
    "    row=matrix([0]*9+[1])*(mati^3*matdel(n)^3-3*mati^2*matdel(n)^2+3*mati*matdel(n))\n",
    "    if type(n)==sage.symbolic.expression.Expression:\n",
    "        row=row.factor()\n",
    "    mymat=matzinv(9)+matrix([[0]]*8+[[1]])*matrix([row[0][:-1]])\n",
    "    return mymat\n",
    "\n",
    "var('n')\n",
    "for j in range(1,10):\n",
    "    pretty_print(LatexExpr(r\"m_{\"+str(j)+\"}(n)=\"),transmat(n)[8][9-j])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next we convert this to the transition matrix $\\mathcal{M}_{n}$ for the recurrence of $\\widehat{t}_n$. It is convenient to code these as functions of $m=(3n)^{-1/2}$. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{B}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & \\frac{1}{n} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & \\frac{1}{{\\left(n + 1\\right)} n} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & \\frac{1}{{\\left(n + 2\\right)} {\\left(n + 1\\right)} n} & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & \\frac{1}{{\\left(n + 3\\right)} {\\left(n + 2\\right)} {\\left(n + 1\\right)} n} & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & \\frac{1}{{\\left(n + 4\\right)} {\\left(n + 3\\right)} {\\left(n + 2\\right)} {\\left(n + 1\\right)} n} & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 & \\frac{1}{{\\left(n + 5\\right)} {\\left(n + 4\\right)} {\\left(n + 3\\right)} {\\left(n + 2\\right)} {\\left(n + 1\\right)} n} & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{1}{{\\left(n + 6\\right)} {\\left(n + 5\\right)} {\\left(n + 4\\right)} {\\left(n + 3\\right)} {\\left(n + 2\\right)} {\\left(n + 1\\right)} n} & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{1}{{\\left(n + 7\\right)} {\\left(n + 6\\right)} {\\left(n + 5\\right)} {\\left(n + 4\\right)} {\\left(n + 3\\right)} {\\left(n + 2\\right)} {\\left(n + 1\\right)} n}\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{B}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & \\frac{1}{n} & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & \\frac{1}{{\\left(n + 1\\right)} n} & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & \\frac{1}{{\\left(n + 2\\right)} {\\left(n + 1\\right)} n} & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & \\frac{1}{{\\left(n + 3\\right)} {\\left(n + 2\\right)} {\\left(n + 1\\right)} n} & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & \\frac{1}{{\\left(n + 4\\right)} {\\left(n + 3\\right)} {\\left(n + 2\\right)} {\\left(n + 1\\right)} n} & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 & \\frac{1}{{\\left(n + 5\\right)} {\\left(n + 4\\right)} {\\left(n + 3\\right)} {\\left(n + 2\\right)} {\\left(n + 1\\right)} n} & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{1}{{\\left(n + 6\\right)} {\\left(n + 5\\right)} {\\left(n + 4\\right)} {\\left(n + 3\\right)} {\\left(n + 2\\right)} {\\left(n + 1\\right)} n} & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & \\frac{1}{{\\left(n + 7\\right)} {\\left(n + 6\\right)} {\\left(n + 5\\right)} {\\left(n + 4\\right)} {\\left(n + 3\\right)} {\\left(n + 2\\right)} {\\left(n + 1\\right)} n}\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{B}_{n}= [                                                            1                                                             0                                                             0                                                             0                                                             0                                                             0                                                             0                                                             0                                                             0]\n",
       "[                                                            0                                                           1/n                                                             0                                                             0                                                             0                                                             0                                                             0                                                             0                                                             0]\n",
       "[                                                            0                                                             0                                                 1/((n + 1)*n)                                                             0                                                             0                                                             0                                                             0                                                             0                                                             0]\n",
       "[                                                            0                                                             0                                                             0                                         1/((n + 2)*(n + 1)*n)                                                             0                                                             0                                                             0                                                             0                                                             0]\n",
       "[                                                            0                                                             0                                                             0                                                             0                                 1/((n + 3)*(n + 2)*(n + 1)*n)                                                             0                                                             0                                                             0                                                             0]\n",
       "[                                                            0                                                             0                                                             0                                                             0                                                             0                         1/((n + 4)*(n + 3)*(n + 2)*(n + 1)*n)                                                             0                                                             0                                                             0]\n",
       "[                                                            0                                                             0                                                             0                                                             0                                                             0                                                             0                 1/((n + 5)*(n + 4)*(n + 3)*(n + 2)*(n + 1)*n)                                                             0                                                             0]\n",
       "[                                                            0                                                             0                                                             0                                                             0                                                             0                                                             0                                                             0         1/((n + 6)*(n + 5)*(n + 4)*(n + 3)*(n + 2)*(n + 1)*n)                                                             0]\n",
       "[                                                            0                                                             0                                                             0                                                             0                                                             0                                                             0                                                             0                                                             0 1/((n + 7)*(n + 6)*(n + 5)*(n + 4)*(n + 3)*(n + 2)*(n + 1)*n)]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{M}_{n}=\\frac{1}{n}\\mathcal{B}_{n+1}\\tilde{\\mathcal{M}}_{n}\\mathcal{B}_{n}^{-1}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 \\\\\n",
       "\\frac{125 \\, {\\left(n + 1\\right)}^{2}}{{\\left(n + 8\\right)} {\\left(n + 7\\right)} {\\left(n + 6\\right)} {\\left(n + 5\\right)} {\\left(n + 4\\right)} {\\left(n + 3\\right)} {\\left(n + 2\\right)} n} & \\frac{75 \\, {\\left(n + 2\\right)}^{2}}{{\\left(n + 8\\right)} {\\left(n + 7\\right)} {\\left(n + 6\\right)} {\\left(n + 5\\right)} {\\left(n + 4\\right)} {\\left(n + 3\\right)} {\\left(n + 1\\right)}} & \\frac{90 \\, {\\left(n + 3\\right)}^{2}}{{\\left(n + 8\\right)} {\\left(n + 7\\right)} {\\left(n + 6\\right)} {\\left(n + 5\\right)} {\\left(n + 4\\right)} {\\left(n + 2\\right)}} & \\frac{{\\left(31 \\, n + 49\\right)} {\\left(n + 4\\right)}}{{\\left(n + 8\\right)} {\\left(n + 7\\right)} {\\left(n + 6\\right)} {\\left(n + 5\\right)} {\\left(n + 3\\right)}} & \\frac{6 \\, {\\left(3 \\, n + 10\\right)} {\\left(n + 5\\right)}}{{\\left(n + 8\\right)} {\\left(n + 7\\right)} {\\left(n + 6\\right)} {\\left(n + 4\\right)}} & \\frac{3 \\, {\\left(n + 6\\right)} {\\left(n - 5\\right)}}{{\\left(n + 8\\right)} {\\left(n + 7\\right)} {\\left(n + 5\\right)}} & \\frac{n^{2} + 8 \\, n + 22}{{\\left(n + 8\\right)} {\\left(n + 6\\right)}} & -3 & \\frac{3 \\, {\\left(n + 9\\right)}}{n + 8}\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{M}_{n}=\\frac{1}{n}\\mathcal{B}_{n+1}\\tilde{\\mathcal{M}}_{n}\\mathcal{B}_{n}^{-1}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 & 1 & 0 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 & 0 \\\\\n",
       "0 & 0 & 0 & 0 & 0 & 0 & 0 & 0 & 1 \\\\\n",
       "\\frac{125 \\, {\\left(n + 1\\right)}^{2}}{{\\left(n + 8\\right)} {\\left(n + 7\\right)} {\\left(n + 6\\right)} {\\left(n + 5\\right)} {\\left(n + 4\\right)} {\\left(n + 3\\right)} {\\left(n + 2\\right)} n} & \\frac{75 \\, {\\left(n + 2\\right)}^{2}}{{\\left(n + 8\\right)} {\\left(n + 7\\right)} {\\left(n + 6\\right)} {\\left(n + 5\\right)} {\\left(n + 4\\right)} {\\left(n + 3\\right)} {\\left(n + 1\\right)}} & \\frac{90 \\, {\\left(n + 3\\right)}^{2}}{{\\left(n + 8\\right)} {\\left(n + 7\\right)} {\\left(n + 6\\right)} {\\left(n + 5\\right)} {\\left(n + 4\\right)} {\\left(n + 2\\right)}} & \\frac{{\\left(31 \\, n + 49\\right)} {\\left(n + 4\\right)}}{{\\left(n + 8\\right)} {\\left(n + 7\\right)} {\\left(n + 6\\right)} {\\left(n + 5\\right)} {\\left(n + 3\\right)}} & \\frac{6 \\, {\\left(3 \\, n + 10\\right)} {\\left(n + 5\\right)}}{{\\left(n + 8\\right)} {\\left(n + 7\\right)} {\\left(n + 6\\right)} {\\left(n + 4\\right)}} & \\frac{3 \\, {\\left(n + 6\\right)} {\\left(n - 5\\right)}}{{\\left(n + 8\\right)} {\\left(n + 7\\right)} {\\left(n + 5\\right)}} & \\frac{n^{2} + 8 \\, n + 22}{{\\left(n + 8\\right)} {\\left(n + 6\\right)}} & -3 & \\frac{3 \\, {\\left(n + 9\\right)}}{n + 8}\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{M}_{n}=\\frac{1}{n}\\mathcal{B}_{n+1}\\tilde{\\mathcal{M}}_{n}\\mathcal{B}_{n}^{-1}= [                                                                        0                                                                         1                                                                         0                                                                         0                                                                         0                                                                         0                                                                         0                                                                         0                                                                         0]\n",
       "[                                                                        0                                                                         0                                                                         1                                                                         0                                                                         0                                                                         0                                                                         0                                                                         0                                                                         0]\n",
       "[                                                                        0                                                                         0                                                                         0                                                                         1                                                                         0                                                                         0                                                                         0                                                                         0                                                                         0]\n",
       "[                                                                        0                                                                         0                                                                         0                                                                         0                                                                         1                                                                         0                                                                         0                                                                         0                                                                         0]\n",
       "[                                                                        0                                                                         0                                                                         0                                                                         0                                                                         0                                                                         1                                                                         0                                                                         0                                                                         0]\n",
       "[                                                                        0                                                                         0                                                                         0                                                                         0                                                                         0                                                                         0                                                                         1                                                                         0                                                                         0]\n",
       "[                                                                        0                                                                         0                                                                         0                                                                         0                                                                         0                                                                         0                                                                         0                                                                         1                                                                         0]\n",
       "[                                                                        0                                                                         0                                                                         0                                                                         0                                                                         0                                                                         0                                                                         0                                                                         0                                                                         1]\n",
       "[125*(n + 1)^2/((n + 8)*(n + 7)*(n + 6)*(n + 5)*(n + 4)*(n + 3)*(n + 2)*n)    75*(n + 2)^2/((n + 8)*(n + 7)*(n + 6)*(n + 5)*(n + 4)*(n + 3)*(n + 1))            90*(n + 3)^2/((n + 8)*(n + 7)*(n + 6)*(n + 5)*(n + 4)*(n + 2))             (31*n + 49)*(n + 4)/((n + 8)*(n + 7)*(n + 6)*(n + 5)*(n + 3))                    6*(3*n + 10)*(n + 5)/((n + 8)*(n + 7)*(n + 6)*(n + 4))                               3*(n + 6)*(n - 5)/((n + 8)*(n + 7)*(n + 5))                                        (n^2 + 8*n + 22)/((n + 8)*(n + 6))                                                                        -3                                                         3*(n + 9)/(n + 8)]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#the matrices below are functions of m=(3*n)^(-1/2)\n",
    "    \n",
    "def borelmat(m):\n",
    "    val=1\n",
    "    toreturn=[val]\n",
    "    for j in range(8):\n",
    "        val=val*3*m^2/(1+3*j*m^2)\n",
    "        if type(m)==sage.symbolic.expression.Expression:\n",
    "            val=val.factor()\n",
    "        toreturn.append(val)\n",
    "    return diagonal_matrix(toreturn)\n",
    "\n",
    "def nplus1(m):\n",
    "    return m/(1+3*m^2)^(1/2)\n",
    "\n",
    "def matrix_Mn(m):\n",
    "    return 3*m^2*borelmat(nplus1(m))*transmat(1/3/m^2)*borelmat(m)^(-1)\n",
    "\n",
    "\n",
    "m_in_n=(3*n)^(-1/2)\n",
    "pretty_print(LatexExpr(r\"\\mathcal{B}_{n}=\"),borelmat(m_in_n))\n",
    "pretty_print(LatexExpr(r\"\\mathcal{M}_{n}=\\frac{1}{n}\\mathcal{B}_{n+1}\\tilde{\\mathcal{M}}_{n}\\mathcal{B}_{n}^{-1}=\"),matrix_Mn(m_in_n).factor())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Finding expressions for $\\alpha^{(j)}$ and $\\mathcal{R}^{(j)}$\n",
    "To determine appropriate functions $\\mathcal{R}^{(j)}_{n}$ and $\\alpha^{(j)}_{n}$, we start with a generic row vector of polynomials $\\mathcal{R}_{n}$ and polynomial $\\alpha_{n}$. then we analyse the difference\n",
    "$$\\mathcal{R}_{n+1}\\mathcal{M}_{n}-\\alpha_{n}\\mathcal{R}_{n}.$$\n",
    "This difference is a row vector of series in $m=(3n)^{-1/2}$, and we want the first coefficients to be $0$ so the modulus\n",
    "$$\\left|\\mathcal{R}_{n+1}\\mathcal{M}_{n}-\\alpha_{n}\\mathcal{R}_{n}\\right|=O(m^{5})=O\\left(n^{-5/2}\\right).$$\n",
    "This yields a system of simultaneous equations that we solve exactly to determine the coefficients and therefore the possible pairs $(\\mathcal{R}_{n},\\alpha_{n})$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{R}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & x_{10} + \\frac{\\sqrt{3} x_{11}}{3 \\, \\sqrt{n}} + \\frac{x_{12}}{3 \\, n} + \\frac{\\sqrt{3} x_{13}}{9 \\, n^{\\frac{3}{2}}} + \\frac{x_{14}}{9 \\, n^{2}} & x_{20} + \\frac{\\sqrt{3} x_{21}}{3 \\, \\sqrt{n}} + \\frac{x_{22}}{3 \\, n} + \\frac{\\sqrt{3} x_{23}}{9 \\, n^{\\frac{3}{2}}} + \\frac{x_{24}}{9 \\, n^{2}} & x_{30} + \\frac{\\sqrt{3} x_{31}}{3 \\, \\sqrt{n}} + \\frac{x_{32}}{3 \\, n} + \\frac{\\sqrt{3} x_{33}}{9 \\, n^{\\frac{3}{2}}} + \\frac{x_{34}}{9 \\, n^{2}} & x_{40} + \\frac{\\sqrt{3} x_{41}}{3 \\, \\sqrt{n}} + \\frac{x_{42}}{3 \\, n} + \\frac{\\sqrt{3} x_{43}}{9 \\, n^{\\frac{3}{2}}} + \\frac{x_{44}}{9 \\, n^{2}} & 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{R}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & x_{10} + \\frac{\\sqrt{3} x_{11}}{3 \\, \\sqrt{n}} + \\frac{x_{12}}{3 \\, n} + \\frac{\\sqrt{3} x_{13}}{9 \\, n^{\\frac{3}{2}}} + \\frac{x_{14}}{9 \\, n^{2}} & x_{20} + \\frac{\\sqrt{3} x_{21}}{3 \\, \\sqrt{n}} + \\frac{x_{22}}{3 \\, n} + \\frac{\\sqrt{3} x_{23}}{9 \\, n^{\\frac{3}{2}}} + \\frac{x_{24}}{9 \\, n^{2}} & x_{30} + \\frac{\\sqrt{3} x_{31}}{3 \\, \\sqrt{n}} + \\frac{x_{32}}{3 \\, n} + \\frac{\\sqrt{3} x_{33}}{9 \\, n^{\\frac{3}{2}}} + \\frac{x_{34}}{9 \\, n^{2}} & x_{40} + \\frac{\\sqrt{3} x_{41}}{3 \\, \\sqrt{n}} + \\frac{x_{42}}{3 \\, n} + \\frac{\\sqrt{3} x_{43}}{9 \\, n^{\\frac{3}{2}}} + \\frac{x_{44}}{9 \\, n^{2}} & 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{R}_{n}= [                                                                                0                                                                                 0                                                                                 0                                                                                 0 x10 + 1/3*sqrt(3)*x11/sqrt(n) + 1/3*x12/n + 1/9*sqrt(3)*x13/n^(3/2) + 1/9*x14/n^2 x20 + 1/3*sqrt(3)*x21/sqrt(n) + 1/3*x22/n + 1/9*sqrt(3)*x23/n^(3/2) + 1/9*x24/n^2 x30 + 1/3*sqrt(3)*x31/sqrt(n) + 1/3*x32/n + 1/9*sqrt(3)*x33/n^(3/2) + 1/9*x34/n^2 x40 + 1/3*sqrt(3)*x41/sqrt(n) + 1/3*x42/n + 1/9*sqrt(3)*x43/n^(3/2) + 1/9*x44/n^2                                                                                 1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\alpha_{n}= x_{0} + \\frac{\\sqrt{3} x_{1}}{3 \\, \\sqrt{n}} + \\frac{x_{2}}{3 \\, n}\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\alpha_{n}= x_{0} + \\frac{\\sqrt{3} x_{1}}{3 \\, \\sqrt{n}} + \\frac{x_{2}}{3 \\, n}$"
      ],
      "text/plain": [
       "\\alpha_{n}= x0 + 1/3*sqrt(3)*x1/sqrt(n) + 1/3*x2/n"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\verb|If| ~\\left|\\mathcal{R}_{n+1}\\mathcal{M}_{n}-\\alpha_{n}\\mathcal{R}_{n}\\right|=O(n^{-5/2}),~ \\verb|then|\\verb| |\\verb|one|\\verb| |\\verb|of|\\verb| |\\verb|the|\\verb| |\\verb|following|\\verb| |\\verb|holds:|\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\verb|If| ~\\left|\\mathcal{R}_{n+1}\\mathcal{M}_{n}-\\alpha_{n}\\mathcal{R}_{n}\\right|=O(n^{-5/2}),~ \\verb|then|\\verb| |\\verb|one|\\verb| |\\verb|of|\\verb| |\\verb|the|\\verb| |\\verb|following|\\verb| |\\verb|holds:|$"
      ],
      "text/plain": [
       "'If' ~\\left|\\mathcal{R}_{n+1}\\mathcal{M}_{n}-\\alpha_{n}\\mathcal{R}_{n}\\right|=O(n^{-5/2}),~ 'then one of the following holds:'"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Solution  1 :\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{R}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & -\\frac{3 \\, {\\left(i \\, \\sqrt{7} + 1\\right)}}{2 \\, n} - \\frac{6 \\, {\\left(i \\, \\sqrt{7} - 1\\right)}}{n^{2}} & -\\frac{3 \\, {\\left(-3 i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{2 \\, {\\left(-9 i \\, \\sqrt{7} + 8\\right)}}{n^{2}} - 1 & -\\frac{9 \\, {\\left(i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{9 \\, {\\left(3 i \\, \\sqrt{7} + 1\\right)}}{2 \\, n^{2}} + 3 & -\\frac{3 \\, {\\left(-i \\, \\sqrt{7} + 3\\right)}}{2 \\, n} - \\frac{3 \\, {\\left(-i \\, \\sqrt{7} - 13\\right)}}{2 \\, n^{2}} - 3 & 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{R}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & -\\frac{3 \\, {\\left(i \\, \\sqrt{7} + 1\\right)}}{2 \\, n} - \\frac{6 \\, {\\left(i \\, \\sqrt{7} - 1\\right)}}{n^{2}} & -\\frac{3 \\, {\\left(-3 i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{2 \\, {\\left(-9 i \\, \\sqrt{7} + 8\\right)}}{n^{2}} - 1 & -\\frac{9 \\, {\\left(i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{9 \\, {\\left(3 i \\, \\sqrt{7} + 1\\right)}}{2 \\, n^{2}} + 3 & -\\frac{3 \\, {\\left(-i \\, \\sqrt{7} + 3\\right)}}{2 \\, n} - \\frac{3 \\, {\\left(-i \\, \\sqrt{7} - 13\\right)}}{2 \\, n^{2}} - 3 & 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{R}_{n}= [                                                       0                                                        0                                                        0                                                        0           -3/2*(I*sqrt(7) + 1)/n - 6*(I*sqrt(7) - 1)/n^2 -3/2*(-3*I*sqrt(7) - 1)/n - 2*(-9*I*sqrt(7) + 8)/n^2 - 1   -9/2*(I*sqrt(7) - 1)/n - 9/2*(3*I*sqrt(7) + 1)/n^2 + 3  -3/2*(-I*sqrt(7) + 3)/n - 3/2*(-I*sqrt(7) - 13)/n^2 - 3                                                        1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\alpha_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & -\\frac{3 \\, {\\left(i \\, \\sqrt{7} + 1\\right)}}{2 \\, n} - \\frac{6 \\, {\\left(i \\, \\sqrt{7} - 1\\right)}}{n^{2}} & -\\frac{3 \\, {\\left(-3 i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{2 \\, {\\left(-9 i \\, \\sqrt{7} + 8\\right)}}{n^{2}} - 1 & -\\frac{9 \\, {\\left(i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{9 \\, {\\left(3 i \\, \\sqrt{7} + 1\\right)}}{2 \\, n^{2}} + 3 & -\\frac{3 \\, {\\left(-i \\, \\sqrt{7} + 3\\right)}}{2 \\, n} - \\frac{3 \\, {\\left(-i \\, \\sqrt{7} - 13\\right)}}{2 \\, n^{2}} - 3 & 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\alpha_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & -\\frac{3 \\, {\\left(i \\, \\sqrt{7} + 1\\right)}}{2 \\, n} - \\frac{6 \\, {\\left(i \\, \\sqrt{7} - 1\\right)}}{n^{2}} & -\\frac{3 \\, {\\left(-3 i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{2 \\, {\\left(-9 i \\, \\sqrt{7} + 8\\right)}}{n^{2}} - 1 & -\\frac{9 \\, {\\left(i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{9 \\, {\\left(3 i \\, \\sqrt{7} + 1\\right)}}{2 \\, n^{2}} + 3 & -\\frac{3 \\, {\\left(-i \\, \\sqrt{7} + 3\\right)}}{2 \\, n} - \\frac{3 \\, {\\left(-i \\, \\sqrt{7} - 13\\right)}}{2 \\, n^{2}} - 3 & 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\alpha_{n}= [                                                       0                                                        0                                                        0                                                        0           -3/2*(I*sqrt(7) + 1)/n - 6*(I*sqrt(7) - 1)/n^2 -3/2*(-3*I*sqrt(7) - 1)/n - 2*(-9*I*sqrt(7) + 8)/n^2 - 1   -9/2*(I*sqrt(7) - 1)/n - 9/2*(3*I*sqrt(7) + 1)/n^2 + 3  -3/2*(-I*sqrt(7) + 3)/n - 3/2*(-I*sqrt(7) - 13)/n^2 - 3                                                        1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Solution  2 :\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{R}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & -\\frac{3 \\, {\\left(-i \\, \\sqrt{7} + 1\\right)}}{2 \\, n} - \\frac{6 \\, {\\left(-i \\, \\sqrt{7} - 1\\right)}}{n^{2}} & -\\frac{3 \\, {\\left(3 i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{2 \\, {\\left(9 i \\, \\sqrt{7} + 8\\right)}}{n^{2}} - 1 & -\\frac{9 \\, {\\left(-i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{9 \\, {\\left(-3 i \\, \\sqrt{7} + 1\\right)}}{2 \\, n^{2}} + 3 & -\\frac{3 \\, {\\left(i \\, \\sqrt{7} + 3\\right)}}{2 \\, n} - \\frac{3 \\, {\\left(i \\, \\sqrt{7} - 13\\right)}}{2 \\, n^{2}} - 3 & 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{R}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & -\\frac{3 \\, {\\left(-i \\, \\sqrt{7} + 1\\right)}}{2 \\, n} - \\frac{6 \\, {\\left(-i \\, \\sqrt{7} - 1\\right)}}{n^{2}} & -\\frac{3 \\, {\\left(3 i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{2 \\, {\\left(9 i \\, \\sqrt{7} + 8\\right)}}{n^{2}} - 1 & -\\frac{9 \\, {\\left(-i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{9 \\, {\\left(-3 i \\, \\sqrt{7} + 1\\right)}}{2 \\, n^{2}} + 3 & -\\frac{3 \\, {\\left(i \\, \\sqrt{7} + 3\\right)}}{2 \\, n} - \\frac{3 \\, {\\left(i \\, \\sqrt{7} - 13\\right)}}{2 \\, n^{2}} - 3 & 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{R}_{n}= [                                                       0                                                        0                                                        0                                                        0         -3/2*(-I*sqrt(7) + 1)/n - 6*(-I*sqrt(7) - 1)/n^2   -3/2*(3*I*sqrt(7) - 1)/n - 2*(9*I*sqrt(7) + 8)/n^2 - 1 -9/2*(-I*sqrt(7) - 1)/n - 9/2*(-3*I*sqrt(7) + 1)/n^2 + 3    -3/2*(I*sqrt(7) + 3)/n - 3/2*(I*sqrt(7) - 13)/n^2 - 3                                                        1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\alpha_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & -\\frac{3 \\, {\\left(-i \\, \\sqrt{7} + 1\\right)}}{2 \\, n} - \\frac{6 \\, {\\left(-i \\, \\sqrt{7} - 1\\right)}}{n^{2}} & -\\frac{3 \\, {\\left(3 i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{2 \\, {\\left(9 i \\, \\sqrt{7} + 8\\right)}}{n^{2}} - 1 & -\\frac{9 \\, {\\left(-i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{9 \\, {\\left(-3 i \\, \\sqrt{7} + 1\\right)}}{2 \\, n^{2}} + 3 & -\\frac{3 \\, {\\left(i \\, \\sqrt{7} + 3\\right)}}{2 \\, n} - \\frac{3 \\, {\\left(i \\, \\sqrt{7} - 13\\right)}}{2 \\, n^{2}} - 3 & 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\alpha_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & -\\frac{3 \\, {\\left(-i \\, \\sqrt{7} + 1\\right)}}{2 \\, n} - \\frac{6 \\, {\\left(-i \\, \\sqrt{7} - 1\\right)}}{n^{2}} & -\\frac{3 \\, {\\left(3 i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{2 \\, {\\left(9 i \\, \\sqrt{7} + 8\\right)}}{n^{2}} - 1 & -\\frac{9 \\, {\\left(-i \\, \\sqrt{7} - 1\\right)}}{2 \\, n} - \\frac{9 \\, {\\left(-3 i \\, \\sqrt{7} + 1\\right)}}{2 \\, n^{2}} + 3 & -\\frac{3 \\, {\\left(i \\, \\sqrt{7} + 3\\right)}}{2 \\, n} - \\frac{3 \\, {\\left(i \\, \\sqrt{7} - 13\\right)}}{2 \\, n^{2}} - 3 & 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\alpha_{n}= [                                                       0                                                        0                                                        0                                                        0         -3/2*(-I*sqrt(7) + 1)/n - 6*(-I*sqrt(7) - 1)/n^2   -3/2*(3*I*sqrt(7) - 1)/n - 2*(9*I*sqrt(7) + 8)/n^2 - 1 -9/2*(-I*sqrt(7) - 1)/n - 9/2*(-3*I*sqrt(7) + 1)/n^2 + 3    -3/2*(I*sqrt(7) + 3)/n - 3/2*(I*sqrt(7) - 13)/n^2 - 3                                                        1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Solution  3 :\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{R}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & \\frac{3}{n} - \\frac{41}{n^{2}} & -\\frac{11}{3 \\, n} + \\frac{148}{9 \\, n^{2}} + 1 & -\\frac{7}{3 \\, n} + \\frac{65}{3 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{R}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & \\frac{3}{n} - \\frac{41}{n^{2}} & -\\frac{11}{3 \\, n} + \\frac{148}{9 \\, n^{2}} + 1 & -\\frac{7}{3 \\, n} + \\frac{65}{3 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{R}_{n}= [                      0                       0                       0                       0                  18/n^2            3/n - 41/n^2 -11/3/n + 148/9/n^2 + 1   -7/3/n + 65/3/n^2 - 2                       1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\alpha_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & \\frac{3}{n} - \\frac{41}{n^{2}} & -\\frac{11}{3 \\, n} + \\frac{148}{9 \\, n^{2}} + 1 & -\\frac{7}{3 \\, n} + \\frac{65}{3 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\alpha_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & \\frac{3}{n} - \\frac{41}{n^{2}} & -\\frac{11}{3 \\, n} + \\frac{148}{9 \\, n^{2}} + 1 & -\\frac{7}{3 \\, n} + \\frac{65}{3 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\alpha_{n}= [                      0                       0                       0                       0                  18/n^2            3/n - 41/n^2 -11/3/n + 148/9/n^2 + 1   -7/3/n + 65/3/n^2 - 2                       1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Solution  4 :\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{R}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & -\\frac{3 \\, \\sqrt{3}}{n^{\\frac{3}{2}}} + \\frac{3}{n} - \\frac{143}{4 \\, n^{2}} & -\\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{5 \\, \\sqrt{3}}{6 \\, n^{\\frac{3}{2}}} - \\frac{23}{12 \\, n} + \\frac{2941}{144 \\, n^{2}} + 1 & \\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{\\sqrt{3}}{2 \\, n^{\\frac{3}{2}}} - \\frac{13}{12 \\, n} + \\frac{275}{12 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{R}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & -\\frac{3 \\, \\sqrt{3}}{n^{\\frac{3}{2}}} + \\frac{3}{n} - \\frac{143}{4 \\, n^{2}} & -\\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{5 \\, \\sqrt{3}}{6 \\, n^{\\frac{3}{2}}} - \\frac{23}{12 \\, n} + \\frac{2941}{144 \\, n^{2}} + 1 & \\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{\\sqrt{3}}{2 \\, n^{\\frac{3}{2}}} - \\frac{13}{12 \\, n} + \\frac{275}{12 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{R}_{n}= [                                                                  0                                                                   0                                                                   0                                                                   0                                                              18/n^2                                -3*sqrt(3)/n^(3/2) + 3/n - 143/4/n^2 -sqrt(3)/sqrt(n) + 5/6*sqrt(3)/n^(3/2) - 23/12/n + 2941/144/n^2 + 1    sqrt(3)/sqrt(n) + 1/2*sqrt(3)/n^(3/2) - 13/12/n + 275/12/n^2 - 2                                                                   1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\alpha_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & -\\frac{3 \\, \\sqrt{3}}{n^{\\frac{3}{2}}} + \\frac{3}{n} - \\frac{143}{4 \\, n^{2}} & -\\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{5 \\, \\sqrt{3}}{6 \\, n^{\\frac{3}{2}}} - \\frac{23}{12 \\, n} + \\frac{2941}{144 \\, n^{2}} + 1 & \\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{\\sqrt{3}}{2 \\, n^{\\frac{3}{2}}} - \\frac{13}{12 \\, n} + \\frac{275}{12 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\alpha_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & -\\frac{3 \\, \\sqrt{3}}{n^{\\frac{3}{2}}} + \\frac{3}{n} - \\frac{143}{4 \\, n^{2}} & -\\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{5 \\, \\sqrt{3}}{6 \\, n^{\\frac{3}{2}}} - \\frac{23}{12 \\, n} + \\frac{2941}{144 \\, n^{2}} + 1 & \\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{\\sqrt{3}}{2 \\, n^{\\frac{3}{2}}} - \\frac{13}{12 \\, n} + \\frac{275}{12 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\alpha_{n}= [                                                                  0                                                                   0                                                                   0                                                                   0                                                              18/n^2                                -3*sqrt(3)/n^(3/2) + 3/n - 143/4/n^2 -sqrt(3)/sqrt(n) + 5/6*sqrt(3)/n^(3/2) - 23/12/n + 2941/144/n^2 + 1    sqrt(3)/sqrt(n) + 1/2*sqrt(3)/n^(3/2) - 13/12/n + 275/12/n^2 - 2                                                                   1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "Solution  5 :\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{R}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & \\frac{3 \\, \\sqrt{3}}{n^{\\frac{3}{2}}} + \\frac{3}{n} - \\frac{143}{4 \\, n^{2}} & \\frac{\\sqrt{3}}{\\sqrt{n}} - \\frac{5 \\, \\sqrt{3}}{6 \\, n^{\\frac{3}{2}}} - \\frac{23}{12 \\, n} + \\frac{2941}{144 \\, n^{2}} + 1 & -\\frac{\\sqrt{3}}{\\sqrt{n}} - \\frac{\\sqrt{3}}{2 \\, n^{\\frac{3}{2}}} - \\frac{13}{12 \\, n} + \\frac{275}{12 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{R}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & \\frac{3 \\, \\sqrt{3}}{n^{\\frac{3}{2}}} + \\frac{3}{n} - \\frac{143}{4 \\, n^{2}} & \\frac{\\sqrt{3}}{\\sqrt{n}} - \\frac{5 \\, \\sqrt{3}}{6 \\, n^{\\frac{3}{2}}} - \\frac{23}{12 \\, n} + \\frac{2941}{144 \\, n^{2}} + 1 & -\\frac{\\sqrt{3}}{\\sqrt{n}} - \\frac{\\sqrt{3}}{2 \\, n^{\\frac{3}{2}}} - \\frac{13}{12 \\, n} + \\frac{275}{12 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{R}_{n}= [                                                                 0                                                                  0                                                                  0                                                                  0                                                             18/n^2                                3*sqrt(3)/n^(3/2) + 3/n - 143/4/n^2 sqrt(3)/sqrt(n) - 5/6*sqrt(3)/n^(3/2) - 23/12/n + 2941/144/n^2 + 1  -sqrt(3)/sqrt(n) - 1/2*sqrt(3)/n^(3/2) - 13/12/n + 275/12/n^2 - 2                                                                  1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\alpha_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & \\frac{3 \\, \\sqrt{3}}{n^{\\frac{3}{2}}} + \\frac{3}{n} - \\frac{143}{4 \\, n^{2}} & \\frac{\\sqrt{3}}{\\sqrt{n}} - \\frac{5 \\, \\sqrt{3}}{6 \\, n^{\\frac{3}{2}}} - \\frac{23}{12 \\, n} + \\frac{2941}{144 \\, n^{2}} + 1 & -\\frac{\\sqrt{3}}{\\sqrt{n}} - \\frac{\\sqrt{3}}{2 \\, n^{\\frac{3}{2}}} - \\frac{13}{12 \\, n} + \\frac{275}{12 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\alpha_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & \\frac{3 \\, \\sqrt{3}}{n^{\\frac{3}{2}}} + \\frac{3}{n} - \\frac{143}{4 \\, n^{2}} & \\frac{\\sqrt{3}}{\\sqrt{n}} - \\frac{5 \\, \\sqrt{3}}{6 \\, n^{\\frac{3}{2}}} - \\frac{23}{12 \\, n} + \\frac{2941}{144 \\, n^{2}} + 1 & -\\frac{\\sqrt{3}}{\\sqrt{n}} - \\frac{\\sqrt{3}}{2 \\, n^{\\frac{3}{2}}} - \\frac{13}{12 \\, n} + \\frac{275}{12 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\alpha_{n}= [                                                                 0                                                                  0                                                                  0                                                                  0                                                             18/n^2                                3*sqrt(3)/n^(3/2) + 3/n - 143/4/n^2 sqrt(3)/sqrt(n) - 5/6*sqrt(3)/n^(3/2) - 23/12/n + 2941/144/n^2 + 1  -sqrt(3)/sqrt(n) - 1/2*sqrt(3)/n^(3/2) - 13/12/n + 275/12/n^2 - 2                                                                  1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "myvars=[]\n",
    "for j in range(3):\n",
    "    myvars.append(var(\"x\"+str(j)))\n",
    "for i in range(1,5):\n",
    "    for j in range(5):\n",
    "        myvars.append(var(\"x\"+str(i)+str(j)))\n",
    "        \n",
    "#Defining a generic row vector of polynomials R_n, whose coefficients are unknowns x_ij\n",
    "def Rn(m):\n",
    "    m4=x10+x11*m+x12*m^2+x13*m^3+x14*m^4\n",
    "    m5=x20+x21*m+x22*m^2+x23*m^3+x24*m^4\n",
    "    m6=x30+x31*m+x32*m^2+x33*m^3+x34*m^4\n",
    "    m7=x40+x41*m+x42*m^2+x43*m^3+x44*m^4\n",
    "    return matrix([0,0,0,0,m4,m5,m6,m7,1])\n",
    "    return R1n(-m)\n",
    "#defining a generic polynomial \\alpha_n with unknown coefficients x_j\n",
    "def alphan(m):\n",
    "    return x0+x1*m+x2*m^2\n",
    "\n",
    "pretty_print(LatexExpr(r\"\\mathcal{R}_{n}=\"),Rn(m_in_n))\n",
    "\n",
    "pretty_print(LatexExpr(r\"\\alpha_{n}=\"),alphan(m_in_n))\n",
    "\n",
    "pretty_print(\"If\",LatexExpr(r\"~\\left|\\mathcal{R}_{n+1}\\mathcal{M}_{n}-\\alpha_{n}\\mathcal{R}_{n}\\right|=O(n^{-5/2}),~\"),\"then one of the following holds:\")\n",
    "\n",
    "#The difference below should be O(m^5)\n",
    "def diffm(m):\n",
    "    return Rn(nplus1(m))*matrix_Mn(m)-alphan(m)*Rn(m)\n",
    "rowvector=truncate(diffm(m),5)\n",
    "equations=[]\n",
    "for i in range(5):\n",
    "    for j in range(5):\n",
    "        equations.append(rowvector[0][i][j]==0)\n",
    "#solutions is a list of solutions for the unknowns x_ij and x_j\n",
    "solutions=solve(equations,myvars)\n",
    "\n",
    "#print the solutions for R_n and \\alpha_n\n",
    "for i in range(len(solutions)):\n",
    "    print(\"Solution \",i+1,\":\")\n",
    "    solution=solutions[i]\n",
    "    pretty_print(LatexExpr(r\"\\mathcal{R}_{n}=\"),Rn(m_in_n).subs(solution))\n",
    "    pretty_print(LatexExpr(r\"\\alpha_{n}=\"),Rn(m_in_n).subs(solution))\n",
    "    print()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The last three solutions yield our pairs $(\\mathcal{R}^{(j)}, \\alpha^{(j)})$ for $j=1,2,0$, respectively. We do not use the first two solutions."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Proof of Lemma 14\n",
    "\n",
    "We now work with the vectors $\\mathcal{R}^{(j)}_{n}$ and values $\\alpha^{(j)}_{n}$ for $j=0,1,2$ found above. Again it is convenient to write these as functions of $m=(3n)^{-1/2}$, as they are polynomials in $m$. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{R}^{(0)}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & -\\frac{3 \\, \\sqrt{3}}{n^{\\frac{3}{2}}} + \\frac{3}{n} - \\frac{143}{4 \\, n^{2}} & -\\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{5 \\, \\sqrt{3}}{6 \\, n^{\\frac{3}{2}}} - \\frac{23}{12 \\, n} + \\frac{2941}{144 \\, n^{2}} + 1 & \\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{\\sqrt{3}}{2 \\, n^{\\frac{3}{2}}} - \\frac{13}{12 \\, n} + \\frac{275}{12 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{R}^{(0)}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & -\\frac{3 \\, \\sqrt{3}}{n^{\\frac{3}{2}}} + \\frac{3}{n} - \\frac{143}{4 \\, n^{2}} & -\\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{5 \\, \\sqrt{3}}{6 \\, n^{\\frac{3}{2}}} - \\frac{23}{12 \\, n} + \\frac{2941}{144 \\, n^{2}} + 1 & \\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{\\sqrt{3}}{2 \\, n^{\\frac{3}{2}}} - \\frac{13}{12 \\, n} + \\frac{275}{12 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{R}^{(0)}_{n}= [                                                                  0                                                                   0                                                                   0                                                                   0                                                              18/n^2                                -3*sqrt(3)/n^(3/2) + 3/n - 143/4/n^2 -sqrt(3)/sqrt(n) + 5/6*sqrt(3)/n^(3/2) - 23/12/n + 2941/144/n^2 + 1    sqrt(3)/sqrt(n) + 1/2*sqrt(3)/n^(3/2) - 13/12/n + 275/12/n^2 - 2                                                                   1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{R}^{(1)}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & \\frac{3}{n} - \\frac{41}{n^{2}} & -\\frac{11}{3 \\, n} + \\frac{148}{9 \\, n^{2}} + 1 & -\\frac{7}{3 \\, n} + \\frac{65}{3 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{R}^{(1)}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & \\frac{3}{n} - \\frac{41}{n^{2}} & -\\frac{11}{3 \\, n} + \\frac{148}{9 \\, n^{2}} + 1 & -\\frac{7}{3 \\, n} + \\frac{65}{3 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{R}^{(1)}_{n}= [                      0                       0                       0                       0                  18/n^2            3/n - 41/n^2 -11/3/n + 148/9/n^2 + 1   -7/3/n + 65/3/n^2 - 2                       1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{R}^{(2)}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & \\frac{3 \\, \\sqrt{3}}{n^{\\frac{3}{2}}} + \\frac{3}{n} - \\frac{143}{4 \\, n^{2}} & \\frac{\\sqrt{3}}{\\sqrt{n}} - \\frac{5 \\, \\sqrt{3}}{6 \\, n^{\\frac{3}{2}}} - \\frac{23}{12 \\, n} + \\frac{2941}{144 \\, n^{2}} + 1 & -\\frac{\\sqrt{3}}{\\sqrt{n}} - \\frac{\\sqrt{3}}{2 \\, n^{\\frac{3}{2}}} - \\frac{13}{12 \\, n} + \\frac{275}{12 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{R}^{(2)}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & \\frac{18}{n^{2}} & \\frac{3 \\, \\sqrt{3}}{n^{\\frac{3}{2}}} + \\frac{3}{n} - \\frac{143}{4 \\, n^{2}} & \\frac{\\sqrt{3}}{\\sqrt{n}} - \\frac{5 \\, \\sqrt{3}}{6 \\, n^{\\frac{3}{2}}} - \\frac{23}{12 \\, n} + \\frac{2941}{144 \\, n^{2}} + 1 & -\\frac{\\sqrt{3}}{\\sqrt{n}} - \\frac{\\sqrt{3}}{2 \\, n^{\\frac{3}{2}}} - \\frac{13}{12 \\, n} + \\frac{275}{12 \\, n^{2}} - 2 & 1\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{R}^{(2)}_{n}= [                                                                 0                                                                  0                                                                  0                                                                  0                                                             18/n^2                                3*sqrt(3)/n^(3/2) + 3/n - 143/4/n^2 sqrt(3)/sqrt(n) - 5/6*sqrt(3)/n^(3/2) - 23/12/n + 2941/144/n^2 + 1  -sqrt(3)/sqrt(n) - 1/2*sqrt(3)/n^(3/2) - 13/12/n + 275/12/n^2 - 2                                                                  1]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\alpha^{(0)}_{n}= \\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{23}{12 \\, n} + 1\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\alpha^{(0)}_{n}= \\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{23}{12 \\, n} + 1$"
      ],
      "text/plain": [
       "\\alpha^{(0)}_{n}= sqrt(3)/sqrt(n) + 23/12/n + 1"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\alpha^{(1)}_{n}= \\frac{2}{3 \\, n} + 1\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\alpha^{(1)}_{n}= \\frac{2}{3 \\, n} + 1$"
      ],
      "text/plain": [
       "\\alpha^{(1)}_{n}= 2/3/n + 1"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\alpha^{(2)}_{n}= -\\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{23}{12 \\, n} + 1\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\alpha^{(2)}_{n}= -\\frac{\\sqrt{3}}{\\sqrt{n}} + \\frac{23}{12 \\, n} + 1$"
      ],
      "text/plain": [
       "\\alpha^{(2)}_{n}= -sqrt(3)/sqrt(n) + 23/12/n + 1"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def R0n(m):\n",
    "    m4=162*m^4\n",
    "    m5=9*m^2-27*m^3-1287/4*m^4\n",
    "    m6=1-3*m-23/4*m^2+15/2*m^3+2941/16*m^4\n",
    "    m7=-2+3*m-13/4*m^2+9/2*m^3+825/4*m^4\n",
    "    return matrix([0,0,0,0,m4,m5,m6,m7,1])\n",
    "def R1n(m):\n",
    "    m4=162*m^4\n",
    "    m5=9*m^2-369*m^4\n",
    "    m6=1-11*m^2+148*m^4\n",
    "    m7=-2-7*m^2+195*m^4\n",
    "    return matrix([0,0,0,0,m4,m5,m6,m7,1])\n",
    "def R2n(m):\n",
    "    return R0n(-m)\n",
    "def alpha0n(m):\n",
    "    return 1+3*m+23/4*m^2\n",
    "def alpha1n(m):\n",
    "    return 1+2*m^2\n",
    "def alpha2n(m):\n",
    "    return 1-3*m+23/4*m^2\n",
    "\n",
    "\n",
    "\n",
    "pretty_print(LatexExpr(r\"\\mathcal{R}^{(0)}_{n}=\"),R0n(m_in_n))\n",
    "pretty_print(LatexExpr(r\"\\mathcal{R}^{(1)}_{n}=\"),R1n(m_in_n))\n",
    "pretty_print(LatexExpr(r\"\\mathcal{R}^{(2)}_{n}=\"),R2n(m_in_n))\n",
    "\n",
    "pretty_print(LatexExpr(r\"\\alpha^{(0)}_{n}=\"),alpha0n(m_in_n))\n",
    "pretty_print(LatexExpr(r\"\\alpha^{(1)}_{n}=\"),alpha1n(m_in_n))\n",
    "pretty_print(LatexExpr(r\"\\alpha^{(2)}_{n}=\"),alpha2n(m_in_n))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Finally, we check that these values satisfy the conditions of Theorem 13 at the end. Indeed, the vectors $\\mathcal{R}^{(j)}_{n}$ and values $\\alpha^{(j)}_{n}$ were chosen specifically to satisfy these conditions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{R}^{(0)}_{n}-2\\mathcal{R}^{(1)}_{n}+\\mathcal{R}^{(2)}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & 0 & \\frac{21}{2 \\, n^{2}} & \\frac{7}{2 \\, n} + \\frac{191}{24 \\, n^{2}} & \\frac{5}{2 \\, n} + \\frac{5}{2 \\, n^{2}} & 0\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{R}^{(0)}_{n}-2\\mathcal{R}^{(1)}_{n}+\\mathcal{R}^{(2)}_{n}= \\left(\\begin{array}{rrrrrrrrr}\n",
       "0 & 0 & 0 & 0 & 0 & \\frac{21}{2 \\, n^{2}} & \\frac{7}{2 \\, n} + \\frac{191}{24 \\, n^{2}} & \\frac{5}{2 \\, n} + \\frac{5}{2 \\, n^{2}} & 0\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{R}^{(0)}_{n}-2\\mathcal{R}^{(1)}_{n}+\\mathcal{R}^{(2)}_{n}= [                 0                  0                  0                  0                  0           21/2/n^2 7/2/n + 191/24/n^2    5/2/n + 5/2/n^2                  0]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\verb|The|\\verb| |\\verb|series|\\verb| |\\verb|below|\\verb| |\\verb|are|\\verb| |\\verb|written|\\verb| |\\verb|in|\\verb| |\\verb|terms|\\verb| |\\verb|of| ~~~m=\\frac{1}{\\sqrt{3n}}\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\verb|The|\\verb| |\\verb|series|\\verb| |\\verb|below|\\verb| |\\verb|are|\\verb| |\\verb|written|\\verb| |\\verb|in|\\verb| |\\verb|terms|\\verb| |\\verb|of| ~~~m=\\frac{1}{\\sqrt{3n}}$"
      ],
      "text/plain": [
       "'The series below are written in terms of' ~~~m=\\frac{1}{\\sqrt{3n}}"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{R}^{(0)}_{n+1}\\mathcal{M}_{n}-\\alpha^{(0)}_{n}\\mathcal{R}^{(0)}_{n}= \\left(\\begin{array}{rrrrr}\n",
       "-486m^{5} + O(m^{6}) & \\frac{2241}{2}m^{5} + O(m^{6}) & -\\frac{7569}{16}m^{5} + O(m^{6}) & -\\frac{1377}{2}m^{5} + O(m^{6}) & -\\frac{81}{8}m^{5} + O(m^{6})\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{R}^{(0)}_{n+1}\\mathcal{M}_{n}-\\alpha^{(0)}_{n}\\mathcal{R}^{(0)}_{n}= \\left(\\begin{array}{rrrrr}\n",
       "-486m^{5} + O(m^{6}) & \\frac{2241}{2}m^{5} + O(m^{6}) & -\\frac{7569}{16}m^{5} + O(m^{6}) & -\\frac{1377}{2}m^{5} + O(m^{6}) & -\\frac{81}{8}m^{5} + O(m^{6})\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{R}^{(0)}_{n+1}\\mathcal{M}_{n}-\\alpha^{(0)}_{n}\\mathcal{R}^{(0)}_{n}= [    -486*m^5 + O(m^6)   2241/2*m^5 + O(m^6) -7569/16*m^5 + O(m^6)  -1377/2*m^5 + O(m^6)    -81/8*m^5 + O(m^6)]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{R}^{(1)}_{n+1}\\mathcal{M}_{n}-\\alpha^{(1)}_{n}\\mathcal{R}^{(1)}_{n}= \\left(\\begin{array}{rrrrr}\n",
       "-8424m^{6} + O(m^{8}) & 17505m^{6} + O(m^{8}) & -12149m^{6} + O(m^{8}) & -1377m^{6} + O(m^{8}) & 3951m^{6} + O(m^{8})\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{R}^{(1)}_{n+1}\\mathcal{M}_{n}-\\alpha^{(1)}_{n}\\mathcal{R}^{(1)}_{n}= \\left(\\begin{array}{rrrrr}\n",
       "-8424m^{6} + O(m^{8}) & 17505m^{6} + O(m^{8}) & -12149m^{6} + O(m^{8}) & -1377m^{6} + O(m^{8}) & 3951m^{6} + O(m^{8})\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{R}^{(1)}_{n+1}\\mathcal{M}_{n}-\\alpha^{(1)}_{n}\\mathcal{R}^{(1)}_{n}= [ -8424*m^6 + O(m^8)  17505*m^6 + O(m^8) -12149*m^6 + O(m^8)  -1377*m^6 + O(m^8)   3951*m^6 + O(m^8)]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\(\\displaystyle \\mathcal{R}^{(2)}_{n+1}\\mathcal{M}_{n}-\\alpha^{(2)}_{n}\\mathcal{R}^{(2)}_{n}= \\left(\\begin{array}{rrrrr}\n",
       "486m^{5} + O(m^{6}) & -\\frac{2241}{2}m^{5} + O(m^{6}) & \\frac{7569}{16}m^{5} + O(m^{6}) & \\frac{1377}{2}m^{5} + O(m^{6}) & \\frac{81}{8}m^{5} + O(m^{6})\n",
       "\\end{array}\\right)\\)</html>"
      ],
      "text/latex": [
       "$\\displaystyle \\mathcal{R}^{(2)}_{n+1}\\mathcal{M}_{n}-\\alpha^{(2)}_{n}\\mathcal{R}^{(2)}_{n}= \\left(\\begin{array}{rrrrr}\n",
       "486m^{5} + O(m^{6}) & -\\frac{2241}{2}m^{5} + O(m^{6}) & \\frac{7569}{16}m^{5} + O(m^{6}) & \\frac{1377}{2}m^{5} + O(m^{6}) & \\frac{81}{8}m^{5} + O(m^{6})\n",
       "\\end{array}\\right)$"
      ],
      "text/plain": [
       "\\mathcal{R}^{(2)}_{n+1}\\mathcal{M}_{n}-\\alpha^{(2)}_{n}\\mathcal{R}^{(2)}_{n}= [    486*m^5 + O(m^6) -2241/2*m^5 + O(m^6) 7569/16*m^5 + O(m^6)  1377/2*m^5 + O(m^6)    81/8*m^5 + O(m^6)]"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "pretty_print(LatexExpr(r\"\\mathcal{R}^{(0)}_{n}-2\\mathcal{R}^{(1)}_{n}+\\mathcal{R}^{(2)}_{n}=\"),R0n(m_in_n)-2*R1n(m_in_n)+R2n(m_in_n))\n",
    "\n",
    "\n",
    "def diff0m(m):\n",
    "    return R0n(nplus1(m))*matrix_Mn(m)-alpha0n(m)*R0n(m)\n",
    "def diff1m(m):\n",
    "    return R1n(nplus1(m))*matrix_Mn(m)-alpha1n(m)*R1n(m)\n",
    "def diff2m(m):\n",
    "    return R2n(nplus1(m))*matrix_Mn(m)-alpha2n(m)*R2n(m)\n",
    "\n",
    "Tring.<m>=PowerSeriesRing(SR)\n",
    "m=Tring.0\n",
    "\n",
    "def truncate(rowvector,power):\n",
    "    return matrix([rowvector[0][j]+O(m^power) for j in range(4,len(rowvector[0]))])\n",
    "\n",
    "pretty_print(\"The series below are written in terms of\",LatexExpr(r\"~~~m=\\frac{1}{\\sqrt{3n}}\"))\n",
    "\n",
    "diff1latex=LatexExpr(r\"\\mathcal{R}^{(0)}_{n+1}\\mathcal{M}_{n}-\\alpha^{(0)}_{n}\\mathcal{R}^{(0)}_{n}=\")\n",
    "diff0latex=LatexExpr(r\"\\mathcal{R}^{(1)}_{n+1}\\mathcal{M}_{n}-\\alpha^{(1)}_{n}\\mathcal{R}^{(1)}_{n}=\")\n",
    "diffminus1latex=LatexExpr(r\"\\mathcal{R}^{(2)}_{n+1}\\mathcal{M}_{n}-\\alpha^{(2)}_{n}\\mathcal{R}^{(2)}_{n}=\")\n",
    "\n",
    "\n",
    "pretty_print(diff1latex,truncate(diff0m(m),6))\n",
    "pretty_print(diff0latex,truncate(diff1m(m),8))\n",
    "pretty_print(diffminus1latex,truncate(diff2m(m),6))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Note that above we have the following for each $j$:\n",
    "$$\\left|\\mathcal{R}^{(j)}_{n+1}\\mathcal{M}_{n}-\\alpha^{(j)}_{n}\\mathcal{R}^{(j)}_{n}\\right|=O(m^5)=O(n^{-5/2}),$$\n",
    "proving the second part of Lemma 14."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

